Two loop QCD vertices at the symmetric point

We compute the triple gluon, quark-gluon and ghost-gluon vertices of QCD at the symmetric subtraction point at two loops in the MSbar scheme. In addition we renormalize each of the three vertices in their respective momentum subtraction schemes, MOMggg, MOMq and MOMh. The conversion functions of all the wave functions, coupling constant and gauge parameter renormalization constants of each of the schemes relative to MSbar are determined analytically. These are then used to derive the three loop anomalous dimensions of the gluon, quark, Faddeev-Popov ghost and gauge parameter as well as the beta-function in an arbitrary linear covariant gauge for each MOM scheme. There is good agreement of the latter with earlier Landau gauge numerical estimates of Chetyrkin and Seidensticker.

==> anc/qcdmomvert.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of beta-functions, anomalous dimensions, coupling 
    constant mappings and conversion functions for each MOMi scheme together 
    with amplitudes for MSbar and the MOMi scheme defined by that vertex.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
z3 is zeta(3) where zeta(x) is the Riemann zeta function.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
scripth312 and scripth432 are the harmonic polylogarithms defined in equation
(2.10) which combine to form the object Sigma.
ln(x) is the natural logarithm.

The label Sigma_* on a set of terms flags the corresponding amplitude.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

ap is the MOMi coupling constant.
alp is the MOMi gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMggg renormalization group functions and triple gluon vertex amplitudes
                              in MSbar and MOMggg

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



beta_momggg(ap,alp) := 

( - 11*Ca + 4*Nf*Tf)/3*ap^2 

+ ( - 72*psiprime(1/3)*alp^3*Ca^2
+ 474*psiprime(1/3)*alp^2*Ca^2
- 192*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 702*psiprime(1/3)*alp*Ca^2
+ 432*psiprime(1/3)*alp*Ca*Nf*Tf
- 81*alp^4*Ca^2
+ 48*alp^3*Ca^2*pi^2
+ 675*alp^3*Ca^2
- 216*alp^3*Ca*Nf*Tf
- 316*alp^2*Ca^2*pi^2
- 1647*alp^2*Ca^2
+ 128*alp^2*Ca*Nf*pi^2*Tf
+ 864*alp^2*Ca*Nf*Tf
+ 468*alp*Ca^2*pi^2
+ 1053*alp*Ca^2
- 288*alp*Ca*Nf*pi^2*Tf
- 648*alp*Ca*Nf*Tf
- 7344*Ca^2
+ 4320*Ca*Nf*Tf
+ 2592*Cf*Nf*Tf)/648*ap^3

+ ( - 1458*ln(3)^2*sqrt(3)*alp^4*Ca^3*pi
+ 2268*ln(3)^2*sqrt(3)*alp^3*Ca^3*pi
- 2592*ln(3)^2*sqrt(3)*alp^3*Ca^2*Nf*pi*Tf
- 14985*ln(3)^2*sqrt(3)*alp^2*Ca^3*pi
- 648*ln(3)^2*sqrt(3)*alp^2*Ca^2*Nf*pi*Tf
- 45927*ln(3)^2*sqrt(3)*alp*Ca^3*pi
+ 616572*ln(3)^2*sqrt(3)*Ca^3*pi
- 509328*ln(3)^2*sqrt(3)*Ca^2*Nf*pi*Tf
+ 103680*ln(3)^2*sqrt(3)*Ca*Nf^2*pi*Tf^2
+ 17496*ln(3)*sqrt(3)*alp^4*Ca^3*pi
- 27216*ln(3)*sqrt(3)*alp^3*Ca^3*pi
+ 31104*ln(3)*sqrt(3)*alp^3*Ca^2*Nf*pi*Tf
+ 179820*ln(3)*sqrt(3)*alp^2*Ca^3*pi
+ 7776*ln(3)*sqrt(3)*alp^2*Ca^2*Nf*pi*Tf
+ 551124*ln(3)*sqrt(3)*alp*Ca^3*pi
- 7398864*ln(3)*sqrt(3)*Ca^3*pi
+ 6111936*ln(3)*sqrt(3)*Ca^2*Nf*pi*Tf
- 1244160*ln(3)*sqrt(3)*Ca*Nf^2*pi*Tf^2
+ 12960*psiprime(1/3)^2*alp^5*Ca^3
- 129384*psiprime(1/3)^2*alp^4*Ca^3
+ 29376*psiprime(1/3)^2*alp^4*Ca^2*Nf*Tf
+ 431676*psiprime(1/3)^2*alp^3*Ca^3
- 324864*psiprime(1/3)^2*alp^3*Ca^2*Nf*Tf
- 497700*psiprime(1/3)^2*alp^2*Ca^3
+ 943632*psiprime(1/3)^2*alp^2*Ca^2*Nf*Tf
- 258048*psiprime(1/3)^2*alp^2*Ca*Nf^2*Tf^2
- 7452*psiprime(1/3)^2*alp*Ca^3
- 98496*psiprime(1/3)^2*alp*Ca^2*Nf*Tf
+ 331776*psiprime(1/3)^2*alp*Ca*Nf^2*Tf^2
+ 209484*psiprime(1/3)^2*Ca^3
- 1242000*psiprime(1/3)^2*Ca^2*Nf*Tf
+ 2045952*psiprime(1/3)^2*Ca*Nf^2*Tf^2
- 589824*psiprime(1/3)^2*Nf^3*Tf^3
+ 24300*psiprime(1/3)*alp^6*Ca^3
- 17280*psiprime(1/3)*alp^5*Ca^3*pi^2
- 311364*psiprime(1/3)*alp^5*Ca^3
+ 57024*psiprime(1/3)*alp^5*Ca^2*Nf*Tf
+ 172512*psiprime(1/3)*alp^4*Ca^3*pi^2
+ 900072*psiprime(1/3)*alp^4*Ca^3
- 39168*psiprime(1/3)*alp^4*Ca^2*Nf*pi^2*Tf
- 657072*psiprime(1/3)*alp^4*Ca^2*Nf*Tf
- 575568*psiprime(1/3)*alp^3*Ca^3*pi^2
- 1482948*psiprime(1/3)*alp^3*Ca^3
+ 433152*psiprime(1/3)*alp^3*Ca^2*Nf*pi^2*Tf
+ 1415232*psiprime(1/3)*alp^3*Ca^2*Nf*Tf
- 331776*psiprime(1/3)*alp^3*Ca*Nf^2*Tf^2
+ 663600*psiprime(1/3)*alp^2*Ca^3*pi^2
+ 1164888*psiprime(1/3)*alp^2*Ca^3
- 1258176*psiprime(1/3)*alp^2*Ca^2*Nf*pi^2*Tf
- 3432240*psiprime(1/3)*alp^2*Ca^2*Nf*Tf
- 559872*psiprime(1/3)*alp^2*Ca*Cf*Nf*Tf
+ 344064*psiprime(1/3)*alp^2*Ca*Nf^2*pi^2*Tf^2
+ 898560*psiprime(1/3)*alp^2*Ca*Nf^2*Tf^2
+ 9936*psiprime(1/3)*alp*Ca^3*pi^2
- 4779324*psiprime(1/3)*alp*Ca^3
+ 131328*psiprime(1/3)*alp*Ca^2*Nf*pi^2*Tf
+ 1679616*psiprime(1/3)*alp*Ca^2*Nf*Tf
+ 1679616*psiprime(1/3)*alp*Ca*Cf*Nf*Tf
- 442368*psiprime(1/3)*alp*Ca*Nf^2*pi^2*Tf^2
- 373248*psiprime(1/3)*alp*Ca*Nf^2*Tf^2
- 279312*psiprime(1/3)*Ca^3*pi^2
+ 37087200*psiprime(1/3)*Ca^3
+ 1656000*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
- 38988864*psiprime(1/3)*Ca^2*Nf*Tf
+ 4758912*psiprime(1/3)*Ca*Cf*Nf*Tf
- 2727936*psiprime(1/3)*Ca*Nf^2*pi^2*Tf^2
+ 11591424*psiprime(1/3)*Ca*Nf^2*Tf^2
+ 786432*psiprime(1/3)*Nf^3*pi^2*Tf^3
- 442368*psiprime(1/3)*Nf^3*Tf^3
+ 729*psiprime3(1/3)*alp^4*Ca^3
+ 4455*psiprime3(1/3)*alp^3*Ca^3
+ 1296*psiprime3(1/3)*alp^3*Ca^2*Nf*Tf
- 30618*psiprime3(1/3)*alp^2*Ca^3
+ 7776*psiprime3(1/3)*alp^2*Ca^2*Nf*Tf
- 80190*psiprime3(1/3)*alp*Ca^3
+ 368874*psiprime3(1/3)*Ca^3
- 134136*psiprime3(1/3)*Ca^2*Nf*Tf
- 456192*psiprime3(1/3)*Ca*Cf*Nf*Tf
+ 165888*psiprime3(1/3)*Cf*Nf^2*Tf^2
+ 1566*sqrt(3)*alp^4*Ca^3*pi^3
- 2436*sqrt(3)*alp^3*Ca^3*pi^3
+ 2784*sqrt(3)*alp^3*Ca^2*Nf*pi^3*Tf
+ 16095*sqrt(3)*alp^2*Ca^3*pi^3
+ 696*sqrt(3)*alp^2*Ca^2*Nf*pi^3*Tf
+ 49329*sqrt(3)*alp*Ca^3*pi^3
- 662244*sqrt(3)*Ca^3*pi^3
+ 547056*sqrt(3)*Ca^2*Nf*pi^3*Tf
- 111360*sqrt(3)*Ca*Nf^2*pi^3*Tf^2
- 629856*ss2(pi/6)*alp^4*Ca^3
+ 979776*ss2(pi/6)*alp^3*Ca^3
- 1119744*ss2(pi/6)*alp^3*Ca^2*Nf*Tf
- 6473520*ss2(pi/6)*alp^2*Ca^3
- 279936*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
- 19840464*ss2(pi/6)*alp*Ca^3
+ 266359104*ss2(pi/6)*Ca^3
- 220029696*ss2(pi/6)*Ca^2*Nf*Tf
+ 44789760*ss2(pi/6)*Ca*Nf^2*Tf^2
+ 1259712*ss2(pi/2)*alp^4*Ca^3
- 1959552*ss2(pi/2)*alp^3*Ca^3
+ 2239488*ss2(pi/2)*alp^3*Ca^2*Nf*Tf
+ 12947040*ss2(pi/2)*alp^2*Ca^3
+ 559872*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
+ 39680928*ss2(pi/2)*alp*Ca^3
- 532718208*ss2(pi/2)*Ca^3
+ 440059392*ss2(pi/2)*Ca^2*Nf*Tf
- 89579520*ss2(pi/2)*Ca*Nf^2*Tf^2
+ 1049760*ss3(pi/6)*alp^4*Ca^3
- 1632960*ss3(pi/6)*alp^3*Ca^3
+ 1866240*ss3(pi/6)*alp^3*Ca^2*Nf*Tf
+ 10789200*ss3(pi/6)*alp^2*Ca^3
+ 466560*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
+ 33067440*ss3(pi/6)*alp*Ca^3
- 443931840*ss3(pi/6)*Ca^3
+ 366716160*ss3(pi/6)*Ca^2*Nf*Tf
- 74649600*ss3(pi/6)*Ca*Nf^2*Tf^2
- 839808*ss3(pi/2)*alp^4*Ca^3
+ 1306368*ss3(pi/2)*alp^3*Ca^3
- 1492992*ss3(pi/2)*alp^3*Ca^2*Nf*Tf
- 8631360*ss3(pi/2)*alp^2*Ca^3
- 373248*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
- 26453952*ss3(pi/2)*alp*Ca^3
+ 355145472*ss3(pi/2)*Ca^3
- 293372928*ss3(pi/2)*Ca^2*Nf*Tf
+ 59719680*ss3(pi/2)*Ca*Nf^2*Tf^2
+ 10935*alp^7*Ca^3
- 16200*alp^6*Ca^3*pi^2
- 168399*alp^6*Ca^3
+ 26244*alp^6*Ca^2*Nf*Tf
+ 5760*alp^5*Ca^3*pi^4
+ 207576*alp^5*Ca^3*pi^2
+ 703485*alp^5*Ca^3
- 38016*alp^5*Ca^2*Nf*pi^2*Tf
- 291600*alp^5*Ca^2*Nf*Tf
- 59448*alp^4*Ca^3*pi^4
- 600048*alp^4*Ca^3*pi^2
- 13122*alp^4*Ca^3*scripth312
- 13122*alp^4*Ca^3*scripth432
- 52488*alp^4*Ca^3*z3
- 410427*alp^4*Ca^3
+ 13056*alp^4*Ca^2*Nf*pi^4*Tf
+ 438048*alp^4*Ca^2*Nf*pi^2*Tf
+ 562788*alp^4*Ca^2*Nf*Tf
+ 179976*alp^3*Ca^3*pi^4
+ 988632*alp^3*Ca^3*pi^2
- 62694*alp^3*Ca^3*scripth312
- 62694*alp^3*Ca^3*scripth432
+ 107892*alp^3*Ca^3*z3
- 966411*alp^3*Ca^3
- 147840*alp^3*Ca^2*Nf*pi^4*Tf
- 943488*alp^3*Ca^2*Nf*pi^2*Tf
- 23328*alp^3*Ca^2*Nf*scripth312*Tf
- 23328*alp^3*Ca^2*Nf*scripth432*Tf
- 93312*alp^3*Ca^2*Nf*Tf*z3
+ 451008*alp^3*Ca^2*Nf*Tf
- 559872*alp^3*Ca*Cf*Nf*Tf
+ 221184*alp^3*Ca*Nf^2*pi^2*Tf^2
- 124416*alp^3*Ca*Nf^2*Tf^2
- 139552*alp^2*Ca^3*pi^4
- 776592*alp^2*Ca^3*pi^2
+ 390744*alp^2*Ca^3*scripth312
+ 390744*alp^2*Ca^3*scripth432
+ 991440*alp^2*Ca^3*z3
- 2600829*alp^2*Ca^3
+ 398656*alp^2*Ca^2*Nf*pi^4*Tf
+ 2288160*alp^2*Ca^2*Nf*pi^2*Tf
- 116640*alp^2*Ca^2*Nf*scripth312*Tf
- 116640*alp^2*Ca^2*Nf*scripth432*Tf
+ 11664*alp^2*Ca^2*Nf*Tf*z3
+ 1066284*alp^2*Ca^2*Nf*Tf
+ 373248*alp^2*Ca*Cf*Nf*pi^2*Tf
+ 2519424*alp^2*Ca*Cf*Nf*Tf
- 114688*alp^2*Ca*Nf^2*pi^4*Tf^2
- 599040*alp^2*Ca*Nf^2*pi^2*Tf^2
+ 528768*alp^2*Ca*Nf^2*Tf^2
+ 210528*alp*Ca^3*pi^4
+ 3186216*alp*Ca^3*pi^2
+ 997272*alp*Ca^3*scripth312
+ 997272*alp*Ca^3*scripth432
+ 2991816*alp*Ca^3*z3
+ 3428487*alp*Ca^3
- 43776*alp*Ca^2*Nf*pi^4*Tf
- 1119744*alp*Ca^2*Nf*pi^2*Tf
- 2157840*alp*Ca^2*Nf*Tf
- 1119744*alp*Ca*Cf*Nf*pi^2*Tf
- 2519424*alp*Ca*Cf*Nf*Tf
+ 147456*alp*Ca*Nf^2*pi^4*Tf^2
+ 248832*alp*Ca*Nf^2*pi^2*Tf^2
- 186624*alp*Ca*Nf^2*Tf^2
- 890560*Ca^3*pi^4
- 24724800*Ca^3*pi^2
+ 416988*Ca^3*scripth312
+ 416988*Ca^3*scripth432
- 30440124*Ca^3*z3
- 51650217*Ca^3
- 194304*Ca^2*Nf*pi^4*Tf
+ 25992576*Ca^2*Nf*pi^2*Tf
- 8363088*Ca^2*Nf*scripth312*Tf
- 8363088*Ca^2*Nf*scripth432*Tf
+ 43914960*Ca^2*Nf*Tf*z3
+ 49845132*Ca^2*Nf*Tf
+ 1216512*Ca*Cf*Nf*pi^4*Tf
- 3172608*Ca*Cf*Nf*pi^2*Tf
+ 16422912*Ca*Cf*Nf*scripth312*Tf
+ 16422912*Ca*Cf*Nf*scripth432*Tf
- 24634368*Ca*Cf*Nf*Tf*z3
+ 23421312*Ca*Cf*Nf*Tf
+ 909312*Ca*Nf^2*pi^4*Tf^2
- 7727616*Ca*Nf^2*pi^2*Tf^2
+ 2985984*Ca*Nf^2*scripth312*Tf^2
+ 2985984*Ca*Nf^2*scripth432*Tf^2
- 11943936*Ca*Nf^2*Tf^2*z3
- 8460288*Ca*Nf^2*Tf^2
- 839808*Cf^2*Nf*Tf
- 442368*Cf*Nf^2*pi^4*Tf^2
- 5971968*Cf*Nf^2*scripth312*Tf^2
- 5971968*Cf*Nf^2*scripth432*Tf^2
+ 8957952*Cf*Nf^2*Tf^2*z3
- 7091712*Cf*Nf^2*Tf^2
- 262144*Nf^3*pi^4*Tf^3
+ 294912*Nf^3*pi^2*Tf^3
- 82944*Nf^3*Tf^3)/419904*ap^4;

gamma_a_momggg(ap,alp) := 

(3*alp*Ca - 13*Ca + 8*Nf*Tf)/6*ap 

+ ( - 108*psiprime(1/3)*alp^3*Ca^2
+ 954*psiprime(1/3)*alp^2*Ca^2
- 288*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 2520*psiprime(1/3)*alp*Ca^2
+ 2448*psiprime(1/3)*alp*Ca*Nf*Tf
+ 1794*psiprime(1/3)*Ca^2
- 6096*psiprime(1/3)*Ca*Nf*Tf
+ 3072*psiprime(1/3)*Nf^2*Tf^2
- 81*alp^4*Ca^2
+ 72*alp^3*Ca^2*pi^2
+ 594*alp^3*Ca^2
- 216*alp^3*Ca*Nf*Tf
- 636*alp^2*Ca^2*pi^2
- 2025*alp^2*Ca^2
+ 192*alp^2*Ca*Nf*pi^2*Tf
+ 648*alp^2*Ca*Nf*Tf
+ 1680*alp*Ca^2*pi^2
- 135*alp*Ca^2
- 1632*alp*Ca*Nf*pi^2*Tf
- 1512*alp*Ca*Nf*Tf
- 1196*Ca^2*pi^2
- 2655*Ca^2
+ 4064*Ca*Nf*pi^2*Tf
+ 2304*Ca*Nf*Tf
+ 7776*Cf*Nf*Tf
- 2048*Nf^2*pi^2*Tf^2
+ 1152*Nf^2*Tf^2)/1944*ap^2

+ ( - 2916*ln(3)^2*sqrt(3)*alp^4*Ca^3*pi
+ 11178*ln(3)^2*sqrt(3)*alp^3*Ca^3*pi
- 7776*ln(3)^2*sqrt(3)*alp^3*Ca^2*Nf*pi*Tf
- 85536*ln(3)^2*sqrt(3)*alp^2*Ca^3*pi
- 3888*ln(3)^2*sqrt(3)*alp^2*Ca^2*Nf*pi*Tf
+ 902502*ln(3)^2*sqrt(3)*alp*Ca^3*pi
- 478224*ln(3)^2*sqrt(3)*alp*Ca^2*Nf*pi*Tf
- 2186028*ln(3)^2*sqrt(3)*Ca^3*pi
+ 2356128*ln(3)^2*sqrt(3)*Ca^2*Nf*pi*Tf
- 622080*ln(3)^2*sqrt(3)*Ca*Nf^2*pi*Tf^2
+ 34992*ln(3)*sqrt(3)*alp^4*Ca^3*pi
- 134136*ln(3)*sqrt(3)*alp^3*Ca^3*pi
+ 93312*ln(3)*sqrt(3)*alp^3*Ca^2*Nf*pi*Tf
+ 1026432*ln(3)*sqrt(3)*alp^2*Ca^3*pi
+ 46656*ln(3)*sqrt(3)*alp^2*Ca^2*Nf*pi*Tf
- 10830024*ln(3)*sqrt(3)*alp*Ca^3*pi
+ 5738688*ln(3)*sqrt(3)*alp*Ca^2*Nf*pi*Tf
+ 26232336*ln(3)*sqrt(3)*Ca^3*pi
- 28273536*ln(3)*sqrt(3)*Ca^2*Nf*pi*Tf
+ 7464960*ln(3)*sqrt(3)*Ca*Nf^2*pi*Tf^2
+ 27216*psiprime(1/3)^2*alp^5*Ca^3
- 362880*psiprime(1/3)^2*alp^4*Ca^3
+ 72576*psiprime(1/3)^2*alp^4*Ca^2*Nf*Tf
+ 1821204*psiprime(1/3)^2*alp^3*Ca^3
- 1233792*psiprime(1/3)^2*alp^3*Ca^2*Nf*Tf
- 4231332*psiprime(1/3)^2*alp^2*Ca^3
+ 7154784*psiprime(1/3)^2*alp^2*Ca^2*Nf*Tf
- 1548288*psiprime(1/3)^2*alp^2*Ca*Nf^2*Tf^2
+ 4468716*psiprime(1/3)^2*alp*Ca^3
- 16051392*psiprime(1/3)^2*alp*Ca^2*Nf*Tf
+ 10063872*psiprime(1/3)^2*alp*Ca*Nf^2*Tf^2
- 1733004*psiprime(1/3)^2*Ca^3
+ 10711008*psiprime(1/3)^2*Ca^2*Nf*Tf
- 19353600*psiprime(1/3)^2*Ca*Nf^2*Tf^2
+ 8257536*psiprime(1/3)^2*Nf^3*Tf^3
+ 40824*psiprime(1/3)*alp^6*Ca^3
- 36288*psiprime(1/3)*alp^5*Ca^3*pi^2
- 588060*psiprime(1/3)*alp^5*Ca^3
+ 108864*psiprime(1/3)*alp^5*Ca^2*Nf*Tf
+ 483840*psiprime(1/3)*alp^4*Ca^3*pi^2
+ 2436804*psiprime(1/3)*alp^4*Ca^3
- 96768*psiprime(1/3)*alp^4*Ca^2*Nf*pi^2*Tf
- 1531872*psiprime(1/3)*alp^4*Ca^2*Nf*Tf
- 2428272*psiprime(1/3)*alp^3*Ca^3*pi^2
- 4622508*psiprime(1/3)*alp^3*Ca^3
+ 1645056*psiprime(1/3)*alp^3*Ca^2*Nf*pi^2*Tf
+ 4722624*psiprime(1/3)*alp^3*Ca^2*Nf*Tf
- 1161216*psiprime(1/3)*alp^3*Ca*Nf^2*Tf^2
+ 5641776*psiprime(1/3)*alp^2*Ca^3*pi^2
+ 5713092*psiprime(1/3)*alp^2*Ca^3
- 9539712*psiprime(1/3)*alp^2*Ca^2*Nf*pi^2*Tf
- 18322848*psiprime(1/3)*alp^2*Ca^2*Nf*Tf
- 2239488*psiprime(1/3)*alp^2*Ca*Cf*Nf*Tf
+ 2064384*psiprime(1/3)*alp^2*Ca*Nf^2*pi^2*Tf^2
+ 3400704*psiprime(1/3)*alp^2*Ca*Nf^2*Tf^2
- 5958288*psiprime(1/3)*alp*Ca^3*pi^2
+ 41188824*psiprime(1/3)*alp*Ca^3
+ 21401856*psiprime(1/3)*alp*Ca^2*Nf*pi^2*Tf
- 13068864*psiprime(1/3)*alp*Ca^2*Nf*Tf
+ 14556672*psiprime(1/3)*alp*Ca*Cf*Nf*Tf
- 13418496*psiprime(1/3)*alp*Ca*Nf^2*pi^2*Tf^2
- 7257600*psiprime(1/3)*alp*Ca*Nf^2*Tf^2
+ 2310672*psiprime(1/3)*Ca^3*pi^2
- 121373424*psiprime(1/3)*Ca^3
- 14281344*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
+ 134602560*psiprime(1/3)*Ca^2*Nf*Tf
- 27993600*psiprime(1/3)*Ca*Cf*Nf*Tf
+ 25804800*psiprime(1/3)*Ca*Nf^2*pi^2*Tf^2
- 40849920*psiprime(1/3)*Ca*Nf^2*Tf^2
+ 35831808*psiprime(1/3)*Cf*Nf^2*Tf^2
- 11010048*psiprime(1/3)*Nf^3*pi^2*Tf^3
+ 6193152*psiprime(1/3)*Nf^3*Tf^3
+ 1458*psiprime3(1/3)*alp^4*Ca^3
+ 11178*psiprime3(1/3)*alp^3*Ca^3
+ 3888*psiprime3(1/3)*alp^3*Ca^2*Nf*Tf
- 236196*psiprime3(1/3)*alp^2*Ca^3
+ 46656*psiprime3(1/3)*alp^2*Ca^2*Nf*Tf
+ 996786*psiprime3(1/3)*alp*Ca^3
- 427680*psiprime3(1/3)*alp*Ca^2*Nf*Tf
- 373248*psiprime3(1/3)*alp*Ca*Cf*Nf*Tf
- 1307826*psiprime3(1/3)*Ca^3
+ 804816*psiprime3(1/3)*Ca^2*Nf*Tf
+ 1617408*psiprime3(1/3)*Ca*Cf*Nf*Tf
- 995328*psiprime3(1/3)*Cf*Nf^2*Tf^2
+ 3132*sqrt(3)*alp^4*Ca^3*pi^3
- 12006*sqrt(3)*alp^3*Ca^3*pi^3
+ 8352*sqrt(3)*alp^3*Ca^2*Nf*pi^3*Tf
+ 91872*sqrt(3)*alp^2*Ca^3*pi^3
+ 4176*sqrt(3)*alp^2*Ca^2*Nf*pi^3*Tf
- 969354*sqrt(3)*alp*Ca^3*pi^3
+ 513648*sqrt(3)*alp*Ca^2*Nf*pi^3*Tf
+ 2347956*sqrt(3)*Ca^3*pi^3
- 2530656*sqrt(3)*Ca^2*Nf*pi^3*Tf
+ 668160*sqrt(3)*Ca*Nf^2*pi^3*Tf^2
- 1259712*ss2(pi/6)*alp^4*Ca^3
+ 4828896*ss2(pi/6)*alp^3*Ca^3
- 3359232*ss2(pi/6)*alp^3*Ca^2*Nf*Tf
- 36951552*ss2(pi/6)*alp^2*Ca^3
- 1679616*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
+ 389880864*ss2(pi/6)*alp*Ca^3
- 206592768*ss2(pi/6)*alp*Ca^2*Nf*Tf
- 944364096*ss2(pi/6)*Ca^3
+ 1017847296*ss2(pi/6)*Ca^2*Nf*Tf
- 268738560*ss2(pi/6)*Ca*Nf^2*Tf^2
+ 2519424*ss2(pi/2)*alp^4*Ca^3
- 9657792*ss2(pi/2)*alp^3*Ca^3
+ 6718464*ss2(pi/2)*alp^3*Ca^2*Nf*Tf
+ 73903104*ss2(pi/2)*alp^2*Ca^3
+ 3359232*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
- 779761728*ss2(pi/2)*alp*Ca^3
+ 413185536*ss2(pi/2)*alp*Ca^2*Nf*Tf
+ 1888728192*ss2(pi/2)*Ca^3
- 2035694592*ss2(pi/2)*Ca^2*Nf*Tf
+ 537477120*ss2(pi/2)*Ca*Nf^2*Tf^2
+ 2099520*ss3(pi/6)*alp^4*Ca^3
- 8048160*ss3(pi/6)*alp^3*Ca^3
+ 5598720*ss3(pi/6)*alp^3*Ca^2*Nf*Tf
+ 61585920*ss3(pi/6)*alp^2*Ca^3
+ 2799360*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
- 649801440*ss3(pi/6)*alp*Ca^3
+ 344321280*ss3(pi/6)*alp*Ca^2*Nf*Tf
+ 1573940160*ss3(pi/6)*Ca^3
- 1696412160*ss3(pi/6)*Ca^2*Nf*Tf
+ 447897600*ss3(pi/6)*Ca*Nf^2*Tf^2
- 1679616*ss3(pi/2)*alp^4*Ca^3
+ 6438528*ss3(pi/2)*alp^3*Ca^3
- 4478976*ss3(pi/2)*alp^3*Ca^2*Nf*Tf
- 49268736*ss3(pi/2)*alp^2*Ca^3
- 2239488*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
+ 519841152*ss3(pi/2)*alp*Ca^3
- 275457024*ss3(pi/2)*alp*Ca^2*Nf*Tf
- 1259152128*ss3(pi/2)*Ca^3
+ 1357129728*ss3(pi/2)*Ca^2*Nf*Tf
- 358318080*ss3(pi/2)*Ca*Nf^2*Tf^2
+ 15309*alp^7*Ca^3
- 27216*alp^6*Ca^3*pi^2
- 236925*alp^6*Ca^3
+ 40824*alp^6*Ca^2*Nf*Tf
+ 12096*alp^5*Ca^3*pi^4
+ 392040*alp^5*Ca^3*pi^2
+ 1047573*alp^5*Ca^3
- 72576*alp^5*Ca^2*Nf*pi^2*Tf
- 454896*alp^5*Ca^2*Nf*Tf
- 165168*alp^4*Ca^3*pi^4
- 1624536*alp^4*Ca^3*pi^2
- 26244*alp^4*Ca^3*scripth312
- 26244*alp^4*Ca^3*scripth432
- 104976*alp^4*Ca^3*z3
- 1779489*alp^4*Ca^3
+ 32256*alp^4*Ca^2*Nf*pi^4*Tf
+ 1021248*alp^4*Ca^2*Nf*pi^2*Tf
+ 729000*alp^4*Ca^2*Nf*Tf
+ 779616*alp^3*Ca^3*pi^4
+ 3081672*alp^3*Ca^3*pi^2
- 148716*alp^3*Ca^3*scripth312
- 148716*alp^3*Ca^3*scripth432
+ 481140*alp^3*Ca^3*z3
- 6215697*alp^3*Ca^3
- 558720*alp^3*Ca^2*Nf*pi^4*Tf
- 3148416*alp^3*Ca^2*Nf*pi^2*Tf
- 69984*alp^3*Ca^2*Nf*scripth312*Tf
- 69984*alp^3*Ca^2*Nf*scripth432*Tf
- 279936*alp^3*Ca^2*Nf*Tf*z3
+ 878688*alp^3*Ca^2*Nf*Tf
- 1679616*alp^3*Ca*Cf*Nf*Tf
+ 774144*alp^3*Ca*Nf^2*pi^2*Tf^2
- 435456*alp^3*Ca*Nf^2*Tf^2
- 1250736*alp^2*Ca^3*pi^4
- 3808728*alp^2*Ca^3*pi^2
+ 3131784*alp^2*Ca^3*scripth312
+ 3131784*alp^2*Ca^3*scripth432
+ 6342300*alp^2*Ca^3*z3
+ 1916541*alp^2*Ca^3
+ 3055488*alp^2*Ca^2*Nf*pi^4*Tf
+ 12215232*alp^2*Ca^2*Nf*pi^2*Tf
- 699840*alp^2*Ca^2*Nf*scripth312*Tf
- 699840*alp^2*Ca^2*Nf*scripth432*Tf
+ 69984*alp^2*Ca^2*Nf*Tf*z3
- 1883736*alp^2*Ca^2*Nf*Tf
+ 1492992*alp^2*Ca*Cf*Nf*pi^2*Tf
+ 7558272*alp^2*Ca*Cf*Nf*Tf
- 688128*alp^2*Ca*Nf^2*pi^4*Tf^2
- 2267136*alp^2*Ca*Nf^2*pi^2*Tf^2
+ 2426112*alp^2*Ca*Nf^2*Tf^2
- 672000*alp*Ca^3*pi^4
- 27459216*alp*Ca^3*pi^2
- 8301852*alp*Ca^3*scripth312
- 8301852*alp*Ca^3*scripth432
- 78758244*alp*Ca^3*z3
+ 8523711*alp*Ca^3
- 5993472*alp*Ca^2*Nf*pi^4*Tf
+ 8712576*alp*Ca^2*Nf*pi^2*Tf
- 1399680*alp*Ca^2*Nf*scripth312*Tf
- 1399680*alp*Ca^2*Nf*scripth432*Tf
+ 39470976*alp*Ca^2*Nf*Tf*z3
- 2126736*alp*Ca^2*Nf*Tf
+ 995328*alp*Ca*Cf*Nf*pi^4*Tf
- 9704448*alp*Ca*Cf*Nf*pi^2*Tf
+ 13436928*alp*Ca*Cf*Nf*scripth312*Tf
+ 13436928*alp*Ca*Cf*Nf*scripth432*Tf
- 16796160*alp*Ca*Cf*Nf*Tf
+ 4472832*alp*Ca*Nf^2*pi^4*Tf^2
+ 4838400*alp*Ca*Nf^2*pi^2*Tf^2
- 124416*alp*Ca*Nf^2*Tf^2
+ 2717312*Ca^3*pi^4
+ 80915616*Ca^3*pi^2
- 1478412*Ca^3*scripth312
- 1478412*Ca^3*scripth432
+ 164768580*Ca^3*z3
- 117299583*Ca^3
+ 2614272*Ca^2*Nf*pi^4*Tf
- 89735040*Ca^2*Nf*pi^2*Tf
+ 30023136*Ca^2*Nf*scripth312*Tf
+ 30023136*Ca^2*Nf*scripth432*Tf
- 100567008*Ca^2*Nf*Tf*z3
+ 80188056*Ca^2*Nf*Tf
- 4313088*Ca*Cf*Nf*pi^4*Tf
+ 18662400*Ca*Cf*Nf*pi^2*Tf
- 58226688*Ca*Cf*Nf*scripth312*Tf
- 58226688*Ca*Cf*Nf*scripth432*Tf
- 147806208*Ca*Cf*Nf*Tf*z3
+ 125971200*Ca*Cf*Nf*Tf
- 8601600*Ca*Nf^2*pi^4*Tf^2
+ 27233280*Ca*Nf^2*pi^2*Tf^2
- 17915904*Ca*Nf^2*scripth312*Tf^2
- 17915904*Ca*Nf^2*scripth432*Tf^2
+ 17915904*Ca*Nf^2*Tf^2*z3
+ 2052864*Ca*Nf^2*Tf^2
- 5038848*Cf^2*Nf*Tf
+ 2654208*Cf*Nf^2*pi^4*Tf^2
- 23887872*Cf*Nf^2*pi^2*Tf^2
+ 35831808*Cf*Nf^2*scripth312*Tf^2
+ 35831808*Cf*Nf^2*scripth432*Tf^2
+ 53747712*Cf*Nf^2*Tf^2*z3
- 47029248*Cf*Nf^2*Tf^2
+ 3670016*Nf^3*pi^4*Tf^3
- 4128768*Nf^3*pi^2*Tf^3
+ 1161216*Nf^3*Tf^3)/2519424*ap^3;

gamma_psi_momggg(ap,alp) := 

alp*Cf*ap 

+ (Cf*( - 36*psiprime(1/3)*alp^3*Ca
+ 162*psiprime(1/3)*alp^2*Ca
- 138*psiprime(1/3)*alp*Ca
+ 384*psiprime(1/3)*alp*Nf*Tf
- 27*alp^4*Ca
+ 24*alp^3*Ca*pi^2
+ 243*alp^3*Ca
- 108*alp^2*Ca*pi^2
+ 162*alp^2*Ca
+ 92*alp*Ca*pi^2
- 369*alp*Ca
- 256*alp*Nf*pi^2*Tf
+ 144*alp*Nf*Tf
+ 2025*Ca
- 486*Cf
- 648*Nf*Tf))/324*ap^2

+ (Cf*( - 972*ln(3)^2*sqrt(3)*alp^4*Ca^2*pi
- 486*ln(3)^2*sqrt(3)*alp^3*Ca^2*pi
- 30618*ln(3)^2*sqrt(3)*alp^2*Ca^2*pi
+ 168156*ln(3)^2*sqrt(3)*alp*Ca^2*pi
- 77760*ln(3)^2*sqrt(3)*alp*Ca*Nf*pi*Tf
+ 11664*ln(3)*sqrt(3)*alp^4*Ca^2*pi
+ 5832*ln(3)*sqrt(3)*alp^3*Ca^2*pi
+ 367416*ln(3)*sqrt(3)*alp^2*Ca^2*pi
- 2017872*ln(3)*sqrt(3)*alp*Ca^2*pi
+ 933120*ln(3)*sqrt(3)*alp*Ca*Nf*pi*Tf
+ 9072*psiprime(1/3)^2*alp^5*Ca^2
- 81648*psiprime(1/3)^2*alp^4*Ca^2
+ 253260*psiprime(1/3)^2*alp^3*Ca^2
- 193536*psiprime(1/3)^2*alp^3*Ca*Nf*Tf
- 312984*psiprime(1/3)^2*alp^2*Ca^2
+ 870912*psiprime(1/3)^2*alp^2*Ca*Nf*Tf
+ 133308*psiprime(1/3)^2*alp*Ca^2
- 741888*psiprime(1/3)^2*alp*Ca*Nf*Tf
+ 1032192*psiprime(1/3)^2*alp*Nf^2*Tf^2
+ 13608*psiprime(1/3)*alp^6*Ca^2
- 12096*psiprime(1/3)*alp^5*Ca^2*pi^2
- 183708*psiprime(1/3)*alp^5*Ca^2
+ 108864*psiprime(1/3)*alp^4*Ca^2*pi^2
+ 288360*psiprime(1/3)*alp^4*Ca^2
- 145152*psiprime(1/3)*alp^4*Ca*Nf*Tf
- 337680*psiprime(1/3)*alp^3*Ca^2*pi^2
- 454572*psiprime(1/3)*alp^3*Ca^2
+ 258048*psiprime(1/3)*alp^3*Ca*Nf*pi^2*Tf
+ 922752*psiprime(1/3)*alp^3*Ca*Nf*Tf
+ 417312*psiprime(1/3)*alp^2*Ca^2*pi^2
- 2455272*psiprime(1/3)*alp^2*Ca^2
+ 139968*psiprime(1/3)*alp^2*Ca*Cf
- 1161216*psiprime(1/3)*alp^2*Ca*Nf*pi^2*Tf
+ 233280*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 177744*psiprime(1/3)*alp*Ca^2*pi^2
+ 12593664*psiprime(1/3)*alp*Ca^2
- 629856*psiprime(1/3)*alp*Ca*Cf
+ 989184*psiprime(1/3)*alp*Ca*Nf*pi^2*Tf
- 7425216*psiprime(1/3)*alp*Ca*Nf*Tf
+ 1492992*psiprime(1/3)*alp*Cf*Nf*Tf
- 1376256*psiprime(1/3)*alp*Nf^2*pi^2*Tf^2
+ 774144*psiprime(1/3)*alp*Nf^2*Tf^2
- 2235600*psiprime(1/3)*Ca^2
+ 536544*psiprime(1/3)*Ca*Cf
+ 6936192*psiprime(1/3)*Ca*Nf*Tf
- 1492992*psiprime(1/3)*Cf*Nf*Tf
- 1990656*psiprime(1/3)*Nf^2*Tf^2
+ 486*psiprime3(1/3)*alp^4*Ca^2
+ 5832*psiprime3(1/3)*alp^3*Ca^2
- 53460*psiprime3(1/3)*alp^2*Ca^2
+ 100602*psiprime3(1/3)*alp*Ca^2
- 124416*psiprime3(1/3)*alp*Cf*Nf*Tf
+ 1044*sqrt(3)*alp^4*Ca^2*pi^3
+ 522*sqrt(3)*alp^3*Ca^2*pi^3
+ 32886*sqrt(3)*alp^2*Ca^2*pi^3
- 180612*sqrt(3)*alp*Ca^2*pi^3
+ 83520*sqrt(3)*alp*Ca*Nf*pi^3*Tf
- 419904*ss2(pi/6)*alp^4*Ca^2
- 209952*ss2(pi/6)*alp^3*Ca^2
- 13226976*ss2(pi/6)*alp^2*Ca^2
+ 72643392*ss2(pi/6)*alp*Ca^2
- 33592320*ss2(pi/6)*alp*Ca*Nf*Tf
+ 839808*ss2(pi/2)*alp^4*Ca^2
+ 419904*ss2(pi/2)*alp^3*Ca^2
+ 26453952*ss2(pi/2)*alp^2*Ca^2
- 145286784*ss2(pi/2)*alp*Ca^2
+ 67184640*ss2(pi/2)*alp*Ca*Nf*Tf
+ 699840*ss3(pi/6)*alp^4*Ca^2
+ 349920*ss3(pi/6)*alp^3*Ca^2
+ 22044960*ss3(pi/6)*alp^2*Ca^2
- 121072320*ss3(pi/6)*alp*Ca^2
+ 55987200*ss3(pi/6)*alp*Ca*Nf*Tf
- 559872*ss3(pi/2)*alp^4*Ca^2
- 279936*ss3(pi/2)*alp^3*Ca^2
- 17635968*ss3(pi/2)*alp^2*Ca^2
+ 96857856*ss3(pi/2)*alp*Ca^2
- 44789760*ss3(pi/2)*alp*Ca*Nf*Tf
+ 5103*alp^7*Ca^2
- 9072*alp^6*Ca^2*pi^2
- 91854*alp^6*Ca^2
+ 4032*alp^5*Ca^2*pi^4
+ 122472*alp^5*Ca^2*pi^2
+ 312741*alp^5*Ca^2
- 37584*alp^4*Ca^2*pi^4
- 192240*alp^4*Ca^2*pi^2
- 8748*alp^4*Ca^2*scripth312
- 8748*alp^4*Ca^2*scripth432
- 34992*alp^4*Ca^2*z3
+ 939924*alp^4*Ca^2
+ 96768*alp^4*Ca*Nf*pi^2*Tf
- 54432*alp^4*Ca*Nf*Tf
+ 97008*alp^3*Ca^2*pi^4
+ 303048*alp^3*Ca^2*pi^2
- 87480*alp^3*Ca^2*scripth312
- 87480*alp^3*Ca^2*scripth432
+ 8748*alp^3*Ca^2*z3
- 1331883*alp^3*Ca^2
- 104976*alp^3*Ca*Cf
- 86016*alp^3*Ca*Nf*pi^4*Tf
- 615168*alp^3*Ca*Nf*pi^2*Tf
+ 629856*alp^3*Ca*Nf*Tf
+ 3456*alp^2*Ca^2*pi^4
+ 1636848*alp^2*Ca^2*pi^2
+ 664848*alp^2*Ca^2*scripth312
+ 664848*alp^2*Ca^2*scripth432
+ 2361960*alp^2*Ca^2*z3
+ 2587950*alp^2*Ca^2
- 93312*alp^2*Ca*Cf*pi^2
- 1259712*alp^2*Ca*Cf
+ 387072*alp^2*Ca*Nf*pi^4*Tf
- 155520*alp^2*Ca*Nf*pi^2*Tf
- 443232*alp^2*Ca*Nf*Tf
- 209024*alp*Ca^2*pi^4
- 8395776*alp*Ca^2*pi^2
+ 113724*alp*Ca^2*scripth312
+ 113724*alp*Ca^2*scripth432
- 15755148*alp*Ca^2*z3
- 411561*alp*Ca^2
+ 419904*alp*Ca*Cf*pi^2
+ 944784*alp*Ca*Cf
- 329728*alp*Ca*Nf*pi^4*Tf
+ 4950144*alp*Ca*Nf*pi^2*Tf
- 2239488*alp*Ca*Nf*scripth312*Tf
- 2239488*alp*Ca*Nf*scripth432*Tf
+ 7278336*alp*Ca*Nf*Tf*z3
+ 2055456*alp*Ca*Nf*Tf
+ 331776*alp*Cf*Nf*pi^4*Tf
- 995328*alp*Cf*Nf*pi^2*Tf
+ 4478976*alp*Cf*Nf*scripth312*Tf
+ 4478976*alp*Cf*Nf*scripth432*Tf
- 559872*alp*Cf*Nf*Tf
+ 458752*alp*Nf^2*pi^4*Tf^2
- 516096*alp*Nf^2*pi^2*Tf^2
+ 145152*alp*Nf^2*Tf^2
+ 1490400*Ca^2*pi^2
- 12859560*Ca^2*z3
+ 19767564*Ca^2
- 357696*Ca*Cf*pi^2
+ 5038848*Ca*Cf*z3
- 7698240*Ca*Cf
- 4624128*Ca*Nf*pi^2*Tf
+ 3359232*Ca*Nf*Tf*z3
- 9331200*Ca*Nf*Tf
+ 629856*Cf^2
+ 995328*Cf*Nf*pi^2*Tf
- 1399680*Cf*Nf*Tf
+ 1327104*Nf^2*pi^2*Tf^2
+ 373248*Nf^2*Tf^2))/419904*ap^3;

gamma_c_momggg(ap,alp) := 

(Ca*(alp - 3))/4*ap 

+ (Ca*( - 36*psiprime(1/3)*alp^3*Ca
+ 270*psiprime(1/3)*alp^2*Ca
- 624*psiprime(1/3)*alp*Ca
+ 384*psiprime(1/3)*alp*Nf*Tf
+ 414*psiprime(1/3)*Ca
- 1152*psiprime(1/3)*Nf*Tf
- 27*alp^4*Ca
+ 24*alp^3*Ca*pi^2
+ 324*alp^3*Ca
- 180*alp^2*Ca*pi^2
- 567*alp^2*Ca
+ 416*alp*Ca*pi^2
- 855*alp*Ca
- 256*alp*Nf*pi^2*Tf
+ 144*alp*Nf*Tf
- 276*Ca*pi^2
- 189*Ca
+ 768*Nf*pi^2*Tf
+ 216*Nf*Tf))/1296*ap^2

+ (Ca*( - 972*ln(3)^2*sqrt(3)*alp^4*Ca^2*pi
+ 2430*ln(3)^2*sqrt(3)*alp^3*Ca^2*pi
- 29160*ln(3)^2*sqrt(3)*alp^2*Ca^2*pi
+ 260010*ln(3)^2*sqrt(3)*alp*Ca^2*pi
- 77760*ln(3)^2*sqrt(3)*alp*Ca*Nf*pi*Tf
- 504468*ln(3)^2*sqrt(3)*Ca^2*pi
+ 233280*ln(3)^2*sqrt(3)*Ca*Nf*pi*Tf
+ 11664*ln(3)*sqrt(3)*alp^4*Ca^2*pi
- 29160*ln(3)*sqrt(3)*alp^3*Ca^2*pi
+ 349920*ln(3)*sqrt(3)*alp^2*Ca^2*pi
- 3120120*ln(3)*sqrt(3)*alp*Ca^2*pi
+ 933120*ln(3)*sqrt(3)*alp*Ca*Nf*pi*Tf
+ 6053616*ln(3)*sqrt(3)*Ca^2*pi
- 2799360*ln(3)*sqrt(3)*Ca*Nf*pi*Tf
+ 9072*psiprime(1/3)^2*alp^5*Ca^2
- 108864*psiprime(1/3)^2*alp^4*Ca^2
+ 498204*psiprime(1/3)^2*alp^3*Ca^2
- 193536*psiprime(1/3)^2*alp^3*Ca*Nf*Tf
- 1072764*psiprime(1/3)^2*alp^2*Ca^2
+ 1451520*psiprime(1/3)^2*alp^2*Ca*Nf*Tf
+ 1072260*psiprime(1/3)^2*alp*Ca^2
- 3354624*psiprime(1/3)^2*alp*Ca*Nf*Tf
+ 1032192*psiprime(1/3)^2*alp*Nf^2*Tf^2
- 399924*psiprime(1/3)^2*Ca^2
+ 2225664*psiprime(1/3)^2*Ca*Nf*Tf
- 3096576*psiprime(1/3)^2*Nf^2*Tf^2
+ 13608*psiprime(1/3)*alp^6*Ca^2
- 12096*psiprime(1/3)*alp^5*Ca^2*pi^2
- 224532*psiprime(1/3)*alp^5*Ca^2
+ 145152*psiprime(1/3)*alp^4*Ca^2*pi^2
+ 839484*psiprime(1/3)*alp^4*Ca^2
- 145152*psiprime(1/3)*alp^4*Ca*Nf*Tf
- 664272*psiprime(1/3)*alp^3*Ca^2*pi^2
- 1319652*psiprime(1/3)*alp^3*Ca^2
+ 258048*psiprime(1/3)*alp^3*Ca*Nf*pi^2*Tf
+ 1358208*psiprime(1/3)*alp^3*Ca*Nf*Tf
+ 1430352*psiprime(1/3)*alp^2*Ca^2*pi^2
- 135108*psiprime(1/3)*alp^2*Ca^2
- 1935360*psiprime(1/3)*alp^2*Ca*Nf*pi^2*Tf
- 2908224*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 1429680*psiprime(1/3)*alp*Ca^2*pi^2
+ 13905864*psiprime(1/3)*alp*Ca^2
+ 4472832*psiprime(1/3)*alp*Ca*Nf*pi^2*Tf
- 5885568*psiprime(1/3)*alp*Ca*Nf*Tf
+ 1492992*psiprime(1/3)*alp*Cf*Nf*Tf
- 1376256*psiprime(1/3)*alp*Nf^2*pi^2*Tf^2
+ 774144*psiprime(1/3)*alp*Nf^2*Tf^2
+ 533232*psiprime(1/3)*Ca^2*pi^2
- 28477008*psiprime(1/3)*Ca^2
- 2967552*psiprime(1/3)*Ca*Nf*pi^2*Tf
+ 15059520*psiprime(1/3)*Ca*Nf*Tf
- 4478976*psiprime(1/3)*Cf*Nf*Tf
+ 4128768*psiprime(1/3)*Nf^2*pi^2*Tf^2
- 331776*psiprime(1/3)*Nf^2*Tf^2
+ 486*psiprime3(1/3)*alp^4*Ca^2
+ 4374*psiprime3(1/3)*alp^3*Ca^2
- 70956*psiprime3(1/3)*alp^2*Ca^2
+ 260982*psiprime3(1/3)*alp*Ca^2
- 124416*psiprime3(1/3)*alp*Cf*Nf*Tf
- 301806*psiprime3(1/3)*Ca^2
+ 373248*psiprime3(1/3)*Cf*Nf*Tf
+ 1044*sqrt(3)*alp^4*Ca^2*pi^3
- 2610*sqrt(3)*alp^3*Ca^2*pi^3
+ 31320*sqrt(3)*alp^2*Ca^2*pi^3
- 279270*sqrt(3)*alp*Ca^2*pi^3
+ 83520*sqrt(3)*alp*Ca*Nf*pi^3*Tf
+ 541836*sqrt(3)*Ca^2*pi^3
- 250560*sqrt(3)*Ca*Nf*pi^3*Tf
- 419904*ss2(pi/6)*alp^4*Ca^2
+ 1049760*ss2(pi/6)*alp^3*Ca^2
- 12597120*ss2(pi/6)*alp^2*Ca^2
+ 112324320*ss2(pi/6)*alp*Ca^2
- 33592320*ss2(pi/6)*alp*Ca*Nf*Tf
- 217930176*ss2(pi/6)*Ca^2
+ 100776960*ss2(pi/6)*Ca*Nf*Tf
+ 839808*ss2(pi/2)*alp^4*Ca^2
- 2099520*ss2(pi/2)*alp^3*Ca^2
+ 25194240*ss2(pi/2)*alp^2*Ca^2
- 224648640*ss2(pi/2)*alp*Ca^2
+ 67184640*ss2(pi/2)*alp*Ca*Nf*Tf
+ 435860352*ss2(pi/2)*Ca^2
- 201553920*ss2(pi/2)*Ca*Nf*Tf
+ 699840*ss3(pi/6)*alp^4*Ca^2
- 1749600*ss3(pi/6)*alp^3*Ca^2
+ 20995200*ss3(pi/6)*alp^2*Ca^2
- 187207200*ss3(pi/6)*alp*Ca^2
+ 55987200*ss3(pi/6)*alp*Ca*Nf*Tf
+ 363216960*ss3(pi/6)*Ca^2
- 167961600*ss3(pi/6)*Ca*Nf*Tf
- 559872*ss3(pi/2)*alp^4*Ca^2
+ 1399680*ss3(pi/2)*alp^3*Ca^2
- 16796160*ss3(pi/2)*alp^2*Ca^2
+ 149765760*ss3(pi/2)*alp*Ca^2
- 44789760*ss3(pi/2)*alp*Ca*Nf*Tf
- 290573568*ss3(pi/2)*Ca^2
+ 134369280*ss3(pi/2)*Ca*Nf*Tf
+ 5103*alp^7*Ca^2
- 9072*alp^6*Ca^2*pi^2
- 107163*alp^6*Ca^2
+ 4032*alp^5*Ca^2*pi^4
+ 149688*alp^5*Ca^2*pi^2
+ 588303*alp^5*Ca^2
- 49680*alp^4*Ca^2*pi^4
- 559656*alp^4*Ca^2*pi^2
- 8748*alp^4*Ca^2*scripth312
- 8748*alp^4*Ca^2*scripth432
- 34992*alp^4*Ca^2*z3
+ 1701*alp^4*Ca^2
+ 96768*alp^4*Ca*Nf*pi^2*Tf
- 54432*alp^4*Ca*Nf*Tf
+ 209760*alp^3*Ca^2*pi^4
+ 879768*alp^3*Ca^2*pi^2
- 61236*alp^3*Ca^2*scripth312
- 61236*alp^3*Ca^2*scripth432
+ 428652*alp^3*Ca^2*z3
- 4064175*alp^3*Ca^2
- 86016*alp^3*Ca*Nf*pi^4*Tf
- 905472*alp^3*Ca*Nf*pi^2*Tf
+ 513216*alp^3*Ca*Nf*Tf
- 287568*alp^2*Ca^2*pi^4
+ 90072*alp^2*Ca^2*pi^2
+ 927288*alp^2*Ca^2*scripth312
+ 927288*alp^2*Ca^2*scripth432
+ 3280500*alp^2*Ca^2*z3
+ 337527*alp^2*Ca^2
+ 645120*alp^2*Ca*Nf*pi^4*Tf
+ 1938816*alp^2*Ca*Nf*pi^2*Tf
- 233280*alp^2*Ca*Nf*Tf
- 219392*alp*Ca^2*pi^4
- 9270576*alp*Ca^2*pi^2
- 1880820*alp*Ca^2*scripth312
- 1880820*alp*Ca^2*scripth432
- 19429308*alp*Ca^2*z3
+ 6512481*alp*Ca^2
- 1490944*alp*Ca*Nf*pi^4*Tf
+ 3923712*alp*Ca*Nf*pi^2*Tf
- 2239488*alp*Ca*Nf*scripth312*Tf
- 2239488*alp*Ca*Nf*scripth432*Tf
+ 6438528*alp*Ca*Nf*Tf*z3
- 743904*alp*Ca*Nf*Tf
+ 331776*alp*Cf*Nf*pi^4*Tf
- 995328*alp*Cf*Nf*pi^2*Tf
+ 4478976*alp*Cf*Nf*scripth312*Tf
+ 4478976*alp*Cf*Nf*scripth432*Tf
- 559872*alp*Cf*Nf*Tf
+ 458752*alp*Nf^2*pi^4*Tf^2
- 516096*alp*Nf^2*pi^2*Tf^2
+ 145152*alp*Nf^2*Tf^2
+ 627072*Ca^2*pi^4
+ 18984672*Ca^2*pi^2
- 341172*Ca^2*scripth312
- 341172*Ca^2*scripth432
+ 35980524*Ca^2*z3
- 28925505*Ca^2
+ 989184*Ca*Nf*pi^4*Tf
- 10039680*Ca*Nf*pi^2*Tf
+ 6718464*Ca*Nf*scripth312*Tf
+ 6718464*Ca*Nf*scripth432*Tf
- 15956352*Ca*Nf*Tf*z3
+ 19051200*Ca*Nf*Tf
- 995328*Cf*Nf*pi^4*Tf
+ 2985984*Cf*Nf*pi^2*Tf
- 13436928*Cf*Nf*scripth312*Tf
- 13436928*Cf*Nf*scripth432*Tf
+ 4199040*Cf*Nf*Tf
- 1376256*Nf^2*pi^4*Tf^2
+ 221184*Nf^2*pi^2*Tf^2
- 5287680*Nf^2*Tf^2))/1679616*ap^3;

a_momggg := 

a 

+ (36*psiprime(1/3)*al^2*Ca
- 162*psiprime(1/3)*al*Ca
+ 138*psiprime(1/3)*Ca
- 384*psiprime(1/3)*Nf*Tf
+ 27*al^3*Ca
- 24*al^2*Ca*pi^2
- 162*al^2*Ca
+ 108*al*Ca*pi^2
+ 243*al*Ca
- 92*Ca*pi^2
+ 2376*Ca
+ 256*Nf*pi^2*Tf
- 864*Nf*Tf)/324*a^2

+ (2916*ln(3)^2*al^3*Ca^2*pi
+ 1458*ln(3)^2*al^2*Ca^2*pi
+ 91854*ln(3)^2*al*Ca^2*pi
- 504468*ln(3)^2*Ca^2*pi
+ 233280*ln(3)^2*Ca*Nf*pi*Tf
- 34992*ln(3)*al^3*Ca^2*pi
- 17496*ln(3)*al^2*Ca^2*pi
- 1102248*ln(3)*al*Ca^2*pi
+ 6053616*ln(3)*Ca^2*pi
- 2799360*ln(3)*Ca*Nf*pi*Tf
+ 1296*psiprime(1/3)^2*sqrt(3)*al^4*Ca^2
- 11664*psiprime(1/3)^2*sqrt(3)*al^3*Ca^2
+ 36180*psiprime(1/3)^2*sqrt(3)*al^2*Ca^2
- 27648*psiprime(1/3)^2*sqrt(3)*al^2*Ca*Nf*Tf
- 44712*psiprime(1/3)^2*sqrt(3)*al*Ca^2
+ 124416*psiprime(1/3)^2*sqrt(3)*al*Ca*Nf*Tf
+ 19044*psiprime(1/3)^2*sqrt(3)*Ca^2
- 105984*psiprime(1/3)^2*sqrt(3)*Ca*Nf*Tf
+ 147456*psiprime(1/3)^2*sqrt(3)*Nf^2*Tf^2
+ 1944*psiprime(1/3)*sqrt(3)*al^5*Ca^2
- 1728*psiprime(1/3)*sqrt(3)*al^4*Ca^2*pi^2
- 26244*psiprime(1/3)*sqrt(3)*al^4*Ca^2
+ 15552*psiprime(1/3)*sqrt(3)*al^3*Ca^2*pi^2
+ 325296*psiprime(1/3)*sqrt(3)*al^3*Ca^2
- 20736*psiprime(1/3)*sqrt(3)*al^3*Ca*Nf*Tf
- 48240*psiprime(1/3)*sqrt(3)*al^2*Ca^2*pi^2
+ 546588*psiprime(1/3)*sqrt(3)*al^2*Ca^2
+ 36864*psiprime(1/3)*sqrt(3)*al^2*Ca*Nf*pi^2*Tf
+ 238464*psiprime(1/3)*sqrt(3)*al^2*Ca*Nf*Tf
+ 59616*psiprime(1/3)*sqrt(3)*al*Ca^2*pi^2
- 1030320*psiprime(1/3)*sqrt(3)*al*Ca^2
- 165888*psiprime(1/3)*sqrt(3)*al*Ca*Nf*pi^2*Tf
+ 544320*psiprime(1/3)*sqrt(3)*al*Ca*Nf*Tf
- 25392*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 6938784*psiprime(1/3)*sqrt(3)*Ca^2
+ 141312*psiprime(1/3)*sqrt(3)*Ca*Nf*pi^2*Tf
- 2960064*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
- 1492992*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
- 196608*psiprime(1/3)*sqrt(3)*Nf^2*pi^2*Tf^2
+ 2322432*psiprime(1/3)*sqrt(3)*Nf^2*Tf^2
- 486*psiprime3(1/3)*sqrt(3)*al^3*Ca^2
- 5832*psiprime3(1/3)*sqrt(3)*al^2*Ca^2
+ 53460*psiprime3(1/3)*sqrt(3)*al*Ca^2
- 100602*psiprime3(1/3)*sqrt(3)*Ca^2
+ 124416*psiprime3(1/3)*sqrt(3)*Cf*Nf*Tf
+ 419904*sqrt(3)*ss2(pi/6)*al^3*Ca^2
+ 209952*sqrt(3)*ss2(pi/6)*al^2*Ca^2
+ 13226976*sqrt(3)*ss2(pi/6)*al*Ca^2
- 72643392*sqrt(3)*ss2(pi/6)*Ca^2
+ 33592320*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
- 839808*sqrt(3)*ss2(pi/2)*al^3*Ca^2
- 419904*sqrt(3)*ss2(pi/2)*al^2*Ca^2
- 26453952*sqrt(3)*ss2(pi/2)*al*Ca^2
+ 145286784*sqrt(3)*ss2(pi/2)*Ca^2
- 67184640*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
- 699840*sqrt(3)*ss3(pi/6)*al^3*Ca^2
- 349920*sqrt(3)*ss3(pi/6)*al^2*Ca^2
- 22044960*sqrt(3)*ss3(pi/6)*al*Ca^2
+ 121072320*sqrt(3)*ss3(pi/6)*Ca^2
- 55987200*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+ 559872*sqrt(3)*ss3(pi/2)*al^3*Ca^2
+ 279936*sqrt(3)*ss3(pi/2)*al^2*Ca^2
+ 17635968*sqrt(3)*ss3(pi/2)*al*Ca^2
- 96857856*sqrt(3)*ss3(pi/2)*Ca^2
+ 44789760*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+ 729*sqrt(3)*al^6*Ca^2
- 1296*sqrt(3)*al^5*Ca^2*pi^2
- 21870*sqrt(3)*al^5*Ca^2
+ 576*sqrt(3)*al^4*Ca^2*pi^4
+ 17496*sqrt(3)*al^4*Ca^2*pi^2
+ 124659*sqrt(3)*al^4*Ca^2
- 3888*sqrt(3)*al^3*Ca^2*pi^4
- 216864*sqrt(3)*al^3*Ca^2*pi^2
+ 8748*sqrt(3)*al^3*Ca^2*scripth312
+ 8748*sqrt(3)*al^3*Ca^2*scripth432
+ 34992*sqrt(3)*al^3*Ca^2*z3
- 314928*sqrt(3)*al^3*Ca^2
+ 13824*sqrt(3)*al^3*Ca*Nf*pi^2*Tf
+ 69984*sqrt(3)*al^3*Ca*Nf*Tf
+ 31632*sqrt(3)*al^2*Ca^2*pi^4
- 364392*sqrt(3)*al^2*Ca^2*pi^2
+ 87480*sqrt(3)*al^2*Ca^2*scripth312
+ 87480*sqrt(3)*al^2*Ca^2*scripth432
- 8748*sqrt(3)*al^2*Ca^2*z3
- 1088397*sqrt(3)*al^2*Ca^2
- 12288*sqrt(3)*al^2*Ca*Nf*pi^4*Tf
- 158976*sqrt(3)*al^2*Ca*Nf*pi^2*Tf
- 23328*sqrt(3)*al^2*Ca*Nf*Tf
- 162432*sqrt(3)*al*Ca^2*pi^4
+ 686880*sqrt(3)*al*Ca^2*pi^2
- 664848*sqrt(3)*al*Ca^2*scripth312
- 664848*sqrt(3)*al*Ca^2*scripth432
- 1994544*sqrt(3)*al*Ca^2*z3
+ 4150926*sqrt(3)*al*Ca^2
+ 55296*sqrt(3)*al*Ca*Nf*pi^4*Tf
- 362880*sqrt(3)*al*Ca*Nf*pi^2*Tf
- 1189728*sqrt(3)*al*Ca*Nf*Tf
+ 276736*sqrt(3)*Ca^2*pi^4
+ 4625856*sqrt(3)*Ca^2*pi^2
- 113724*sqrt(3)*Ca^2*scripth312
- 113724*sqrt(3)*Ca^2*scripth432
+ 8301852*sqrt(3)*Ca^2*z3
+ 40126833*sqrt(3)*Ca^2
- 47104*sqrt(3)*Ca*Nf*pi^4*Tf
+ 1973376*sqrt(3)*Ca*Nf*pi^2*Tf
+ 2239488*sqrt(3)*Ca*Nf*scripth312*Tf
+ 2239488*sqrt(3)*Ca*Nf*scripth432*Tf
- 8957952*sqrt(3)*Ca*Nf*Tf*z3
- 26695008*sqrt(3)*Ca*Nf*Tf
- 331776*sqrt(3)*Cf*Nf*pi^4*Tf
+ 995328*sqrt(3)*Cf*Nf*pi^2*Tf
- 4478976*sqrt(3)*Cf*Nf*scripth312*Tf
- 4478976*sqrt(3)*Cf*Nf*scripth432*Tf
+ 6718464*sqrt(3)*Cf*Nf*Tf*z3
- 7138368*sqrt(3)*Cf*Nf*Tf
+ 65536*sqrt(3)*Nf^2*pi^4*Tf^2
- 1548288*sqrt(3)*Nf^2*pi^2*Tf^2
+ 2923776*sqrt(3)*Nf^2*Tf^2
- 3132*al^3*Ca^2*pi^3
- 1566*al^2*Ca^2*pi^3
- 98658*al*Ca^2*pi^3
+ 541836*Ca^2*pi^3
- 250560*Ca*Nf*pi^3*Tf)/(419904*sqrt(3))*a^3;

c_g_momggg(a,al) := 

1 

+ ( - 36*psiprime(1/3)*al^2*Ca
+ 162*psiprime(1/3)*al*Ca
- 138*psiprime(1/3)*Ca
+ 384*psiprime(1/3)*Nf*Tf
- 27*al^3*Ca
+ 24*al^2*Ca*pi^2
+ 162*al^2*Ca
- 108*al*Ca*pi^2
- 243*al*Ca
+ 92*Ca*pi^2
- 2376*Ca
- 256*Nf*pi^2*Tf
+ 864*Nf*Tf)/648*a

+ ( - 972*ln(3)^2*sqrt(3)*al^3*Ca^2*pi
- 486*ln(3)^2*sqrt(3)*al^2*Ca^2*pi
- 30618*ln(3)^2*sqrt(3)*al*Ca^2*pi
+ 168156*ln(3)^2*sqrt(3)*Ca^2*pi
- 77760*ln(3)^2*sqrt(3)*Ca*Nf*pi*Tf
+ 11664*ln(3)*sqrt(3)*al^3*Ca^2*pi
+ 5832*ln(3)*sqrt(3)*al^2*Ca^2*pi
+ 367416*ln(3)*sqrt(3)*al*Ca^2*pi
- 2017872*ln(3)*sqrt(3)*Ca^2*pi
+ 933120*ln(3)*sqrt(3)*Ca*Nf*pi*Tf
+ 2592*psiprime(1/3)^2*al^4*Ca^2
- 23328*psiprime(1/3)^2*al^3*Ca^2
+ 72360*psiprime(1/3)^2*al^2*Ca^2
- 55296*psiprime(1/3)^2*al^2*Ca*Nf*Tf
- 89424*psiprime(1/3)^2*al*Ca^2
+ 248832*psiprime(1/3)^2*al*Ca*Nf*Tf
+ 38088*psiprime(1/3)^2*Ca^2
- 211968*psiprime(1/3)^2*Ca*Nf*Tf
+ 294912*psiprime(1/3)^2*Nf^2*Tf^2
+ 3888*psiprime(1/3)*al^5*Ca^2
- 3456*psiprime(1/3)*al^4*Ca^2*pi^2
- 34992*psiprime(1/3)*al^4*Ca^2
+ 31104*psiprime(1/3)*al^3*Ca^2*pi^2
- 92988*psiprime(1/3)*al^3*Ca^2
- 41472*psiprime(1/3)*al^3*Ca*Nf*Tf
- 96480*psiprime(1/3)*al^2*Ca^2*pi^2
- 403704*psiprime(1/3)*al^2*Ca^2
+ 73728*psiprime(1/3)*al^2*Ca*Nf*pi^2*Tf
- 51840*psiprime(1/3)*al^2*Ca*Nf*Tf
+ 119232*psiprime(1/3)*al*Ca^2*pi^2
- 1077948*psiprime(1/3)*al*Ca^2
- 331776*psiprime(1/3)*al*Ca*Nf*pi^2*Tf
- 264384*psiprime(1/3)*al*Ca*Nf*Tf
- 50784*psiprime(1/3)*Ca^2*pi^2
+ 8906112*psiprime(1/3)*Ca^2
+ 282624*psiprime(1/3)*Ca*Nf*pi^2*Tf
- 3229632*psiprime(1/3)*Ca*Nf*Tf
+ 1492992*psiprime(1/3)*Cf*Nf*Tf
- 393216*psiprime(1/3)*Nf^2*pi^2*Tf^2
- 331776*psiprime(1/3)*Nf^2*Tf^2
+ 486*psiprime3(1/3)*al^3*Ca^2
+ 5832*psiprime3(1/3)*al^2*Ca^2
- 53460*psiprime3(1/3)*al*Ca^2
+ 100602*psiprime3(1/3)*Ca^2
- 124416*psiprime3(1/3)*Cf*Nf*Tf
+ 1044*sqrt(3)*al^3*Ca^2*pi^3
+ 522*sqrt(3)*al^2*Ca^2*pi^3
+ 32886*sqrt(3)*al*Ca^2*pi^3
- 180612*sqrt(3)*Ca^2*pi^3
+ 83520*sqrt(3)*Ca*Nf*pi^3*Tf
- 419904*ss2(pi/6)*al^3*Ca^2
- 209952*ss2(pi/6)*al^2*Ca^2
- 13226976*ss2(pi/6)*al*Ca^2
+ 72643392*ss2(pi/6)*Ca^2
- 33592320*ss2(pi/6)*Ca*Nf*Tf
+ 839808*ss2(pi/2)*al^3*Ca^2
+ 419904*ss2(pi/2)*al^2*Ca^2
+ 26453952*ss2(pi/2)*al*Ca^2
- 145286784*ss2(pi/2)*Ca^2
+ 67184640*ss2(pi/2)*Ca*Nf*Tf
+ 699840*ss3(pi/6)*al^3*Ca^2
+ 349920*ss3(pi/6)*al^2*Ca^2
+ 22044960*ss3(pi/6)*al*Ca^2
- 121072320*ss3(pi/6)*Ca^2
+ 55987200*ss3(pi/6)*Ca*Nf*Tf
- 559872*ss3(pi/2)*al^3*Ca^2
- 279936*ss3(pi/2)*al^2*Ca^2
- 17635968*ss3(pi/2)*al*Ca^2
+ 96857856*ss3(pi/2)*Ca^2
- 44789760*ss3(pi/2)*Ca*Nf*Tf
+ 1458*al^6*Ca^2
- 2592*al^5*Ca^2*pi^2
- 4374*al^5*Ca^2
+ 1152*al^4*Ca^2*pi^4
+ 23328*al^4*Ca^2*pi^2
- 6561*al^4*Ca^2
- 11664*al^3*Ca^2*pi^4
+ 61992*al^3*Ca^2*pi^2
- 8748*al^3*Ca^2*scripth312
- 8748*al^3*Ca^2*scripth432
- 34992*al^3*Ca^2*z3
+ 463644*al^3*Ca^2
+ 27648*al^3*Ca*Nf*pi^2*Tf
- 209952*al^3*Ca*Nf*Tf
+ 16608*al^2*Ca^2*pi^4
+ 269136*al^2*Ca^2*pi^2
- 87480*al^2*Ca^2*scripth312
- 87480*al^2*Ca^2*scripth432
+ 8748*al^2*Ca^2*z3
- 1043928*al^2*Ca^2
- 24576*al^2*Ca*Nf*pi^4*Tf
+ 34560*al^2*Ca*Nf*pi^2*Tf
+ 863136*al^2*Ca*Nf*Tf
+ 102816*al*Ca^2*pi^4
+ 718632*al*Ca^2*pi^2
+ 664848*al*Ca^2*scripth312
+ 664848*al*Ca^2*scripth432
+ 1994544*al*Ca^2*z3
- 686718*al*Ca^2
+ 110592*al*Ca*Nf*pi^4*Tf
+ 176256*al*Ca*Nf*pi^2*Tf
- 69984*al*Ca*Nf*Tf
- 251344*Ca^2*pi^4
- 5937408*Ca^2*pi^2
+ 113724*Ca^2*scripth312
+ 113724*Ca^2*scripth432
- 8301852*Ca^2*z3
- 23190705*Ca^2
- 94208*Ca*Nf*pi^4*Tf
+ 2153088*Ca*Nf*pi^2*Tf
- 2239488*Ca*Nf*scripth312*Tf
- 2239488*Ca*Nf*scripth432*Tf
+ 8957952*Ca*Nf*Tf*z3
+ 14377824*Ca*Nf*Tf
+ 331776*Cf*Nf*pi^4*Tf
- 995328*Cf*Nf*pi^2*Tf
+ 4478976*Cf*Nf*scripth312*Tf
+ 4478976*Cf*Nf*scripth432*Tf
- 6718464*Cf*Nf*Tf*z3
+ 7138368*Cf*Nf*Tf
+ 131072*Nf^2*pi^4*Tf^2
+ 221184*Nf^2*pi^2*Tf^2
- 684288*Nf^2*Tf^2)/839808*a^2;

c_a_momggg(a,al) := 

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 

+ (810*al^3*Ca^2 + 2430*al^2*Ca^2 + 5184*al*Ca^2*z3 + 2817*al*Ca^2 
- 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 - 20736*Ca*nf*Tf*z3 
- 69272*Ca*Nf*Tf + 41472*Cf*nf*Tf*z3 - 47520*Cf*nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2;

c_psi_momggg(a,al) := 

1 + Ca*a 

+ (Ca*( - 36*al^2*Ca*z3 + 72*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 
+ 1943*Ca - 760*Nf*Tf))/192*a^2;

c_c_momggg(a,al) := 

1 - al*Cf*a 

+ (Cf*( - 9*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2;


   sumgraphgggms :=

       + Sigma_6 * (
          + 1
          )

       + Sigma_5 * (
          - 2
          )

       + Sigma_4 * (
          + 1
          )

       + Sigma_3 * (
          + 2
          )

       + Sigma_2 * (
          - 1
          )

       + Sigma_1 * (
          - 1
          )

       + a*Tf*Nf*Sigma_14 * (
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_13 * (
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_12 * (
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_11 * (
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_10 * (
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_9 * (
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_8 * (
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_7 * (
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_6 * (
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_5 * (
          - 4
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_4 * (
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_3 * (
          + 4
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_2 * (
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       + a*Tf*Nf*Sigma_1 * (
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       + a*Ca*Sigma_14 * (
          - 97/108
          + 67/243*pi^2
          + 3/2*al
          + 2/27*al*pi^2
          - 5/12*al^2
          - 1/9*al^2*pi^2
          + 1/9*al^3
          + 2/81*al^3*pi^2
          - 67/162*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          + 1/6*psiprime(1/3)*al^2
          - 1/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_13 * (
          - 67/54
          + 56/243*pi^2
          - 1/4*al
          - 7/27*al*pi^2
          + 7/6*al^2
          + 5/27*al^2*pi^2
          - 7/36*al^3
          - 2/81*al^3*pi^2
          - 28/81*psiprime(1/3)
          + 7/18*psiprime(1/3)*al
          - 5/18*psiprime(1/3)*al^2
          + 1/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_12 * (
          + 37/108
          + 11/243*pi^2
          + 7/4*al
          + 1/3*al*pi^2
          - 19/12*al^2
          - 8/27*al^2*pi^2
          + 11/36*al^3
          + 4/81*al^3*pi^2
          - 11/162*psiprime(1/3)
          - 1/2*psiprime(1/3)*al
          + 4/9*psiprime(1/3)*al^2
          - 2/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_11 * (
          - 97/216
          + 67/486*pi^2
          + 3/4*al
          + 1/27*al*pi^2
          - 5/24*al^2
          - 1/18*al^2*pi^2
          + 1/18*al^3
          + 1/81*al^3*pi^2
          - 67/324*psiprime(1/3)
          - 1/18*psiprime(1/3)*al
          + 1/12*psiprime(1/3)*al^2
          - 1/54*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_10 * (
          - 37/108
          - 11/243*pi^2
          - 7/4*al
          - 1/3*al*pi^2
          + 19/12*al^2
          + 8/27*al^2*pi^2
          - 11/36*al^3
          - 4/81*al^3*pi^2
          + 11/162*psiprime(1/3)
          + 1/2*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 2/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_9 * (
          + 97/216
          - 67/486*pi^2
          - 3/4*al
          - 1/27*al*pi^2
          + 5/24*al^2
          + 1/18*al^2*pi^2
          - 1/18*al^3
          - 1/81*al^3*pi^2
          + 67/324*psiprime(1/3)
          + 1/18*psiprime(1/3)*al
          - 1/12*psiprime(1/3)*al^2
          + 1/54*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_8 * (
          + 67/54
          - 56/243*pi^2
          + 1/4*al
          + 7/27*al*pi^2
          - 7/6*al^2
          - 5/27*al^2*pi^2
          + 7/36*al^3
          + 2/81*al^3*pi^2
          + 28/81*psiprime(1/3)
          - 7/18*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al^2
          - 1/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_7 * (
          + 97/108
          - 67/243*pi^2
          - 3/2*al
          - 2/27*al*pi^2
          + 5/12*al^2
          + 1/9*al^2*pi^2
          - 1/9*al^3
          - 2/81*al^3*pi^2
          + 67/162*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          - 1/6*psiprime(1/3)*al^2
          + 1/27*psiprime(1/3)*al^3
          )

       + a*Ca*Sigma_6 * (
          - 3/8
          - 23/162*pi^2
          - 3/8*al
          + 1/6*al*pi^2
          - 5/8*al^2
          - 1/27*al^2*pi^2
          + 1/24*al^3
          + 23/108*psiprime(1/3)
          - 1/4*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_5 * (
          + 3/4
          + 23/81*pi^2
          + 3/4*al
          - 1/3*al*pi^2
          + 5/4*al^2
          + 2/27*al^2*pi^2
          - 1/12*al^3
          - 23/54*psiprime(1/3)
          + 1/2*psiprime(1/3)*al
          - 1/9*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_4 * (
          - 3/8
          - 23/162*pi^2
          - 3/8*al
          + 1/6*al*pi^2
          - 5/8*al^2
          - 1/27*al^2*pi^2
          + 1/24*al^3
          + 23/108*psiprime(1/3)
          - 1/4*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_3 * (
          - 3/4
          - 23/81*pi^2
          - 3/4*al
          + 1/3*al*pi^2
          - 5/4*al^2
          - 2/27*al^2*pi^2
          + 1/12*al^3
          + 23/54*psiprime(1/3)
          - 1/2*psiprime(1/3)*al
          + 1/9*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_2 * (
          + 3/8
          + 23/162*pi^2
          + 3/8*al
          - 1/6*al*pi^2
          + 5/8*al^2
          + 1/27*al^2*pi^2
          - 1/24*al^3
          - 23/108*psiprime(1/3)
          + 1/4*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_1 * (
          + 3/8
          + 23/162*pi^2
          + 3/8*al
          - 1/6*al*pi^2
          + 5/8*al^2
          + 1/27*al^2*pi^2
          - 1/24*al^3
          - 23/108*psiprime(1/3)
          + 1/4*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       + a^2*Ca*Tf*Nf*Sigma_14 * (
          - 89/6
          - 32/9*scripth432
          - 32/9*scripth312
          + 80/3*z3
          + 166/27*pi^2
          + 128/243*pi^4
          + 35/9*al
          + 148/243*al*pi^2
          - 91/54*al^2
          - 20/81*al^2*pi^2
          + 20/27*al^3
          + 40/243*al^3*pi^2
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 83/9*psiprime(1/3)
          - 74/81*psiprime(1/3)*al
          + 10/27*psiprime(1/3)*al^2
          - 20/81*psiprime(1/3)*al^3
          - 16/81*psiprime3(1/3)
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_13 * (
          + 49/2
          - 16/9*scripth432
          - 16/9*scripth312
          - 40/3*z3
          - 92/27*pi^2
          - 128/243*pi^4
          - 4/9*al
          - 20/243*al*pi^2
          + 271/54*al^2
          + 260/243*al^2*pi^2
          - 35/27*al^3
          - 40/243*al^3*pi^2
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 46/9*psiprime(1/3)
          + 10/81*psiprime(1/3)*al
          - 130/81*psiprime(1/3)*al^2
          + 20/81*psiprime(1/3)*al^3
          + 16/81*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_12 * (
          - 118/3
          - 16/9*scripth432
          - 16/9*scripth312
          + 40*z3
          + 86/9*pi^2
          + 256/243*pi^4
          + 13/3*al
          + 56/81*al*pi^2
          - 181/27*al^2
          - 320/243*al^2*pi^2
          + 55/27*al^3
          + 80/243*al^3*pi^2
          - 240*ss2(1/6*pi)
          + 480*ss2(1/2*pi)
          + 400*ss3(1/6*pi)
          - 320*ss3(1/2*pi)
          - 43/3*psiprime(1/3)
          - 28/27*psiprime(1/3)*al
          + 160/81*psiprime(1/3)*al^2
          - 40/81*psiprime(1/3)*al^3
          - 32/81*psiprime3(1/3)
          + 145/81/(sqrt(3))*pi^3
          + 20/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_11 * (
          - 89/12
          - 16/9*scripth432
          - 16/9*scripth312
          + 40/3*z3
          + 83/27*pi^2
          + 64/243*pi^4
          + 35/18*al
          + 74/243*al*pi^2
          - 91/108*al^2
          - 10/81*al^2*pi^2
          + 10/27*al^3
          + 20/243*al^3*pi^2
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 83/18*psiprime(1/3)
          - 37/81*psiprime(1/3)*al
          + 5/27*psiprime(1/3)*al^2
          - 10/81*psiprime(1/3)*al^3
          - 8/81*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_10 * (
          + 118/3
          + 16/9*scripth432
          + 16/9*scripth312
          - 40*z3
          - 86/9*pi^2
          - 256/243*pi^4
          - 13/3*al
          - 56/81*al*pi^2
          + 181/27*al^2
          + 320/243*al^2*pi^2
          - 55/27*al^3
          - 80/243*al^3*pi^2
          + 240*ss2(1/6*pi)
          - 480*ss2(1/2*pi)
          - 400*ss3(1/6*pi)
          + 320*ss3(1/2*pi)
          + 43/3*psiprime(1/3)
          + 28/27*psiprime(1/3)*al
          - 160/81*psiprime(1/3)*al^2
          + 40/81*psiprime(1/3)*al^3
          + 32/81*psiprime3(1/3)
          - 145/81/(sqrt(3))*pi^3
          - 20/(sqrt(3))*ln(3)*pi
          + 5/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_9 * (
          + 89/12
          + 16/9*scripth432
          + 16/9*scripth312
          - 40/3*z3
          - 83/27*pi^2
          - 64/243*pi^4
          - 35/18*al
          - 74/243*al*pi^2
          + 91/108*al^2
          + 10/81*al^2*pi^2
          - 10/27*al^3
          - 20/243*al^3*pi^2
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 83/18*psiprime(1/3)
          + 37/81*psiprime(1/3)*al
          - 5/27*psiprime(1/3)*al^2
          + 10/81*psiprime(1/3)*al^3
          + 8/81*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_8 * (
          - 49/2
          + 16/9*scripth432
          + 16/9*scripth312
          + 40/3*z3
          + 92/27*pi^2
          + 128/243*pi^4
          + 4/9*al
          + 20/243*al*pi^2
          - 271/54*al^2
          - 260/243*al^2*pi^2
          + 35/27*al^3
          + 40/243*al^3*pi^2
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 46/9*psiprime(1/3)
          - 10/81*psiprime(1/3)*al
          + 130/81*psiprime(1/3)*al^2
          - 20/81*psiprime(1/3)*al^3
          - 16/81*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_7 * (
          + 89/6
          + 32/9*scripth432
          + 32/9*scripth312
          - 80/3*z3
          - 166/27*pi^2
          - 128/243*pi^4
          - 35/9*al
          - 148/243*al*pi^2
          + 91/54*al^2
          + 20/81*al^2*pi^2
          - 20/27*al^3
          - 40/243*al^3*pi^2
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 83/9*psiprime(1/3)
          + 74/81*psiprime(1/3)*al
          - 10/27*psiprime(1/3)*al^2
          + 20/81*psiprime(1/3)*al^3
          + 16/81*psiprime3(1/3)
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_6 * (
          + 601/72
          + 8/3*scripth432
          + 8/3*scripth312
          + 4/3*z3
          - 110/81*pi^2
          - 7/6*al
          - 8/81*al*pi^2
          - 25/9*al^2
          - 100/243*al^2*pi^2
          + 5/18*al^3
          + 40*ss2(1/6*pi)
          - 80*ss2(1/2*pi)
          - 200/3*ss3(1/6*pi)
          + 160/3*ss3(1/2*pi)
          + 55/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          + 50/81*psiprime(1/3)*al^2
          - 145/486/(sqrt(3))*pi^3
          - 10/3/(sqrt(3))*ln(3)*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_5 * (
          - 601/36
          - 16/3*scripth432
          - 16/3*scripth312
          - 8/3*z3
          + 220/81*pi^2
          + 7/3*al
          + 16/81*al*pi^2
          + 50/9*al^2
          + 200/243*al^2*pi^2
          - 5/9*al^3
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 110/27*psiprime(1/3)
          - 8/27*psiprime(1/3)*al
          - 100/81*psiprime(1/3)*al^2
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_4 * (
          + 601/72
          + 8/3*scripth432
          + 8/3*scripth312
          + 4/3*z3
          - 110/81*pi^2
          - 7/6*al
          - 8/81*al*pi^2
          - 25/9*al^2
          - 100/243*al^2*pi^2
          + 5/18*al^3
          + 40*ss2(1/6*pi)
          - 80*ss2(1/2*pi)
          - 200/3*ss3(1/6*pi)
          + 160/3*ss3(1/2*pi)
          + 55/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          + 50/81*psiprime(1/3)*al^2
          - 145/486/(sqrt(3))*pi^3
          - 10/3/(sqrt(3))*ln(3)*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_3 * (
          + 601/36
          + 16/3*scripth432
          + 16/3*scripth312
          + 8/3*z3
          - 220/81*pi^2
          - 7/3*al
          - 16/81*al*pi^2
          - 50/9*al^2
          - 200/243*al^2*pi^2
          + 5/9*al^3
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 110/27*psiprime(1/3)
          + 8/27*psiprime(1/3)*al
          + 100/81*psiprime(1/3)*al^2
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_2 * (
          - 601/72
          - 8/3*scripth432
          - 8/3*scripth312
          - 4/3*z3
          + 110/81*pi^2
          + 7/6*al
          + 8/81*al*pi^2
          + 25/9*al^2
          + 100/243*al^2*pi^2
          - 5/18*al^3
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 55/27*psiprime(1/3)
          - 4/27*psiprime(1/3)*al
          - 50/81*psiprime(1/3)*al^2
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_1 * (
          - 601/72
          - 8/3*scripth432
          - 8/3*scripth312
          - 4/3*z3
          + 110/81*pi^2
          + 7/6*al
          + 8/81*al*pi^2
          + 25/9*al^2
          + 100/243*al^2*pi^2
          - 5/18*al^3
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 55/27*psiprime(1/3)
          - 4/27*psiprime(1/3)*al
          - 50/81*psiprime(1/3)*al^2
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_14 * (
          - 103/144
          - 1/12*scripth432
          - 1/12*scripth312
          - 61/4*z3
          - 722/81*pi^2
          - 167/648*pi^4
          + 265/144*al
          + 13/72*al*scripth432
          + 13/72*al*scripth312
          - 197/48*al*z3
          - 158/243*al*pi^2
          - 463/1944*al*pi^4
          + 1129/432*al^2
          + 7/18*al^2*scripth432
          + 7/18*al^2*scripth312
          + 1/6*al^2*z3
          - 127/324*al^2*pi^2
          + 161/1944*al^2*pi^4
          - 685/432*al^3
          - 1/24*al^3*scripth432
          - 1/24*al^3*scripth312
          + 1/48*al^3*z3
          - 95/972*al^3*pi^2
          - 7/648*al^3*pi^4
          + 7/24*al^4
          + 2/27*al^4*pi^2
          - 1/12*al^5
          - 1/54*al^5*pi^2
          + 213/2*ss2(1/6*pi)
          + 139/4*ss2(1/6*pi)*al
          + 1/2*ss2(1/6*pi)*al^2
          + 1/4*ss2(1/6*pi)*al^3
          - 213*ss2(1/2*pi)
          - 139/2*ss2(1/2*pi)*al
          - ss2(1/2*pi)*al^2
          - 1/2*ss2(1/2*pi)*al^3
          - 355/2*ss3(1/6*pi)
          - 695/12*ss3(1/6*pi)*al
          - 5/6*ss3(1/6*pi)*al^2
          - 5/12*ss3(1/6*pi)*al^3
          + 142*ss3(1/2*pi)
          + 139/3*ss3(1/2*pi)*al
          + 2/3*ss3(1/2*pi)*al^2
          + 1/3*ss3(1/2*pi)*al^3
          + 361/27*psiprime(1/3)
          + 79/81*psiprime(1/3)*al
          + 127/216*psiprime(1/3)*al^2
          + 95/648*psiprime(1/3)*al^3
          - 1/9*psiprime(1/3)*al^4
          + 1/36*psiprime(1/3)*al^5
          + 167/1728*psiprime3(1/3)
          + 463/5184*psiprime3(1/3)*al
          - 161/5184*psiprime3(1/3)*al^2
          + 7/1728*psiprime3(1/3)*al^3
          - 2059/2592/(sqrt(3))*pi^3
          - 4031/15552/(sqrt(3))*al*pi^3
          - 29/7776/(sqrt(3))*al^2*pi^3
          - 29/15552/(sqrt(3))*al^3*pi^3
          - 71/8/(sqrt(3))*ln(3)*pi
          - 139/48/(sqrt(3))*ln(3)*al*pi
          - 1/24/(sqrt(3))*ln(3)*al^2*pi
          - 1/48/(sqrt(3))*ln(3)*al^3*pi
          + 71/96/(sqrt(3))*ln(3)^2*pi
          + 139/576/(sqrt(3))*ln(3)^2*al*pi
          + 1/288/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_13 * (
          - 137/9
          - 3/8*scripth432
          - 3/8*scripth312
          - 63/8*z3
          - 130/81*pi^2
          - 221/648*pi^4
          - 19/12*al
          + 83/72*al*scripth432
          + 83/72*al*scripth312
          + 469/48*al*z3
          + 2065/972*al*pi^2
          + 967/1944*al*pi^4
          - 517/432*al^2
          - 83/144*al^2*scripth432
          - 83/144*al^2*scripth312
          + 7/24*al^2*z3
          + 583/486*al^2*pi^2
          - 203/1944*al^2*pi^4
          + 949/432*al^3
          + 1/48*al^3*scripth432
          + 1/48*al^3*scripth312
          - 5/48*al^3*z3
          + 509/972*al^3*pi^2
          + 5/648*al^3*pi^4
          - 35/48*al^4
          - 1/9*al^4*pi^2
          + 7/48*al^5
          + 1/54*al^5*pi^2
          + 42*ss2(1/6*pi)
          - 257/4*ss2(1/6*pi)*al
          - 5/2*ss2(1/6*pi)*al^2
          - 5/4*ss2(1/6*pi)*al^3
          - 84*ss2(1/2*pi)
          + 257/2*ss2(1/2*pi)*al
          + 5*ss2(1/2*pi)*al^2
          + 5/2*ss2(1/2*pi)*al^3
          - 70*ss3(1/6*pi)
          + 1285/12*ss3(1/6*pi)*al
          + 25/6*ss3(1/6*pi)*al^2
          + 25/12*ss3(1/6*pi)*al^3
          + 56*ss3(1/2*pi)
          - 257/3*ss3(1/2*pi)*al
          - 10/3*ss3(1/2*pi)*al^2
          - 5/3*ss3(1/2*pi)*al^3
          + 65/27*psiprime(1/3)
          - 2065/648*psiprime(1/3)*al
          - 583/324*psiprime(1/3)*al^2
          - 509/648*psiprime(1/3)*al^3
          + 1/6*psiprime(1/3)*al^4
          - 1/36*psiprime(1/3)*al^5
          + 221/1728*psiprime3(1/3)
          - 967/5184*psiprime3(1/3)*al
          + 203/5184*psiprime3(1/3)*al^2
          - 5/1728*psiprime3(1/3)*al^3
          - 203/648/(sqrt(3))*pi^3
          + 7453/15552/(sqrt(3))*al*pi^3
          + 145/7776/(sqrt(3))*al^2*pi^3
          + 145/15552/(sqrt(3))*al^3*pi^3
          - 7/2/(sqrt(3))*ln(3)*pi
          + 257/48/(sqrt(3))*ln(3)*al*pi
          + 5/24/(sqrt(3))*ln(3)*al^2*pi
          + 5/48/(sqrt(3))*ln(3)*al^3*pi
          + 7/24/(sqrt(3))*ln(3)^2*pi
          - 257/576/(sqrt(3))*ln(3)^2*al*pi
          - 5/288/(sqrt(3))*ln(3)^2*al^2*pi
          - 5/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_12 * (
          + 2089/144
          + 7/24*scripth432
          + 7/24*scripth312
          - 59/8*z3
          - 592/81*pi^2
          + 1/12*pi^4
          + 493/144*al
          - 35/36*al*scripth432
          - 35/36*al*scripth312
          - 111/8*al*z3
          - 899/324*al*pi^2
          - 715/972*al*pi^4
          + 823/216*al^2
          + 139/144*al^2*scripth432
          + 139/144*al^2*scripth312
          - 1/8*al^2*z3
          - 1547/972*al^2*pi^2
          + 91/486*al^2*pi^4
          - 817/216*al^3
          - 1/16*al^3*scripth432
          - 1/16*al^3*scripth312
          + 1/8*al^3*z3
          - 151/243*al^3*pi^2
          - 1/54*al^3*pi^4
          + 49/48*al^4
          + 5/27*al^4*pi^2
          - 11/48*al^5
          - 1/27*al^5*pi^2
          + 129/2*ss2(1/6*pi)
          + 99*ss2(1/6*pi)*al
          + 3*ss2(1/6*pi)*al^2
          + 3/2*ss2(1/6*pi)*al^3
          - 129*ss2(1/2*pi)
          - 198*ss2(1/2*pi)*al
          - 6*ss2(1/2*pi)*al^2
          - 3*ss2(1/2*pi)*al^3
          - 215/2*ss3(1/6*pi)
          - 165*ss3(1/6*pi)*al
          - 5*ss3(1/6*pi)*al^2
          - 5/2*ss3(1/6*pi)*al^3
          + 86*ss3(1/2*pi)
          + 132*ss3(1/2*pi)*al
          + 4*ss3(1/2*pi)*al^2
          + 2*ss3(1/2*pi)*al^3
          + 296/27*psiprime(1/3)
          + 899/216*psiprime(1/3)*al
          + 1547/648*psiprime(1/3)*al^2
          + 151/162*psiprime(1/3)*al^3
          - 5/18*psiprime(1/3)*al^4
          + 1/18*psiprime(1/3)*al^5
          - 1/32*psiprime3(1/3)
          + 715/2592*psiprime3(1/3)*al
          - 91/1296*psiprime3(1/3)*al^2
          + 1/144*psiprime3(1/3)*al^3
          - 1247/2592/(sqrt(3))*pi^3
          - 319/432/(sqrt(3))*al*pi^3
          - 29/1296/(sqrt(3))*al^2*pi^3
          - 29/2592/(sqrt(3))*al^3*pi^3
          - 43/8/(sqrt(3))*ln(3)*pi
          - 33/4/(sqrt(3))*ln(3)*al*pi
          - 1/4/(sqrt(3))*ln(3)*al^2*pi
          - 1/8/(sqrt(3))*ln(3)*al^3*pi
          + 43/96/(sqrt(3))*ln(3)^2*pi
          + 11/16/(sqrt(3))*ln(3)^2*al*pi
          + 1/48/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/96/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_11 * (
          - 103/288
          - 1/24*scripth432
          - 1/24*scripth312
          - 61/8*z3
          - 361/81*pi^2
          - 167/1296*pi^4
          + 265/288*al
          + 13/144*al*scripth432
          + 13/144*al*scripth312
          - 197/96*al*z3
          - 79/243*al*pi^2
          - 463/3888*al*pi^4
          + 1129/864*al^2
          + 7/36*al^2*scripth432
          + 7/36*al^2*scripth312
          + 1/12*al^2*z3
          - 127/648*al^2*pi^2
          + 161/3888*al^2*pi^4
          - 685/864*al^3
          - 1/48*al^3*scripth432
          - 1/48*al^3*scripth312
          + 1/96*al^3*z3
          - 95/1944*al^3*pi^2
          - 7/1296*al^3*pi^4
          + 7/48*al^4
          + 1/27*al^4*pi^2
          - 1/24*al^5
          - 1/108*al^5*pi^2
          + 213/4*ss2(1/6*pi)
          + 139/8*ss2(1/6*pi)*al
          + 1/4*ss2(1/6*pi)*al^2
          + 1/8*ss2(1/6*pi)*al^3
          - 213/2*ss2(1/2*pi)
          - 139/4*ss2(1/2*pi)*al
          - 1/2*ss2(1/2*pi)*al^2
          - 1/4*ss2(1/2*pi)*al^3
          - 355/4*ss3(1/6*pi)
          - 695/24*ss3(1/6*pi)*al
          - 5/12*ss3(1/6*pi)*al^2
          - 5/24*ss3(1/6*pi)*al^3
          + 71*ss3(1/2*pi)
          + 139/6*ss3(1/2*pi)*al
          + 1/3*ss3(1/2*pi)*al^2
          + 1/6*ss3(1/2*pi)*al^3
          + 361/54*psiprime(1/3)
          + 79/162*psiprime(1/3)*al
          + 127/432*psiprime(1/3)*al^2
          + 95/1296*psiprime(1/3)*al^3
          - 1/18*psiprime(1/3)*al^4
          + 1/72*psiprime(1/3)*al^5
          + 167/3456*psiprime3(1/3)
          + 463/10368*psiprime3(1/3)*al
          - 161/10368*psiprime3(1/3)*al^2
          + 7/3456*psiprime3(1/3)*al^3
          - 2059/5184/(sqrt(3))*pi^3
          - 4031/31104/(sqrt(3))*al*pi^3
          - 29/15552/(sqrt(3))*al^2*pi^3
          - 29/31104/(sqrt(3))*al^3*pi^3
          - 71/16/(sqrt(3))*ln(3)*pi
          - 139/96/(sqrt(3))*ln(3)*al*pi
          - 1/48/(sqrt(3))*ln(3)*al^2*pi
          - 1/96/(sqrt(3))*ln(3)*al^3*pi
          + 71/192/(sqrt(3))*ln(3)^2*pi
          + 139/1152/(sqrt(3))*ln(3)^2*al*pi
          + 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/1152/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_10 * (
          - 2089/144
          - 7/24*scripth432
          - 7/24*scripth312
          + 59/8*z3
          + 592/81*pi^2
          - 1/12*pi^4
          - 493/144*al
          + 35/36*al*scripth432
          + 35/36*al*scripth312
          + 111/8*al*z3
          + 899/324*al*pi^2
          + 715/972*al*pi^4
          - 823/216*al^2
          - 139/144*al^2*scripth432
          - 139/144*al^2*scripth312
          + 1/8*al^2*z3
          + 1547/972*al^2*pi^2
          - 91/486*al^2*pi^4
          + 817/216*al^3
          + 1/16*al^3*scripth432
          + 1/16*al^3*scripth312
          - 1/8*al^3*z3
          + 151/243*al^3*pi^2
          + 1/54*al^3*pi^4
          - 49/48*al^4
          - 5/27*al^4*pi^2
          + 11/48*al^5
          + 1/27*al^5*pi^2
          - 129/2*ss2(1/6*pi)
          - 99*ss2(1/6*pi)*al
          - 3*ss2(1/6*pi)*al^2
          - 3/2*ss2(1/6*pi)*al^3
          + 129*ss2(1/2*pi)
          + 198*ss2(1/2*pi)*al
          + 6*ss2(1/2*pi)*al^2
          + 3*ss2(1/2*pi)*al^3
          + 215/2*ss3(1/6*pi)
          + 165*ss3(1/6*pi)*al
          + 5*ss3(1/6*pi)*al^2
          + 5/2*ss3(1/6*pi)*al^3
          - 86*ss3(1/2*pi)
          - 132*ss3(1/2*pi)*al
          - 4*ss3(1/2*pi)*al^2
          - 2*ss3(1/2*pi)*al^3
          - 296/27*psiprime(1/3)
          - 899/216*psiprime(1/3)*al
          - 1547/648*psiprime(1/3)*al^2
          - 151/162*psiprime(1/3)*al^3
          + 5/18*psiprime(1/3)*al^4
          - 1/18*psiprime(1/3)*al^5
          + 1/32*psiprime3(1/3)
          - 715/2592*psiprime3(1/3)*al
          + 91/1296*psiprime3(1/3)*al^2
          - 1/144*psiprime3(1/3)*al^3
          + 1247/2592/(sqrt(3))*pi^3
          + 319/432/(sqrt(3))*al*pi^3
          + 29/1296/(sqrt(3))*al^2*pi^3
          + 29/2592/(sqrt(3))*al^3*pi^3
          + 43/8/(sqrt(3))*ln(3)*pi
          + 33/4/(sqrt(3))*ln(3)*al*pi
          + 1/4/(sqrt(3))*ln(3)*al^2*pi
          + 1/8/(sqrt(3))*ln(3)*al^3*pi
          - 43/96/(sqrt(3))*ln(3)^2*pi
          - 11/16/(sqrt(3))*ln(3)^2*al*pi
          - 1/48/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/96/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_9 * (
          + 103/288
          + 1/24*scripth432
          + 1/24*scripth312
          + 61/8*z3
          + 361/81*pi^2
          + 167/1296*pi^4
          - 265/288*al
          - 13/144*al*scripth432
          - 13/144*al*scripth312
          + 197/96*al*z3
          + 79/243*al*pi^2
          + 463/3888*al*pi^4
          - 1129/864*al^2
          - 7/36*al^2*scripth432
          - 7/36*al^2*scripth312
          - 1/12*al^2*z3
          + 127/648*al^2*pi^2
          - 161/3888*al^2*pi^4
          + 685/864*al^3
          + 1/48*al^3*scripth432
          + 1/48*al^3*scripth312
          - 1/96*al^3*z3
          + 95/1944*al^3*pi^2
          + 7/1296*al^3*pi^4
          - 7/48*al^4
          - 1/27*al^4*pi^2
          + 1/24*al^5
          + 1/108*al^5*pi^2
          - 213/4*ss2(1/6*pi)
          - 139/8*ss2(1/6*pi)*al
          - 1/4*ss2(1/6*pi)*al^2
          - 1/8*ss2(1/6*pi)*al^3
          + 213/2*ss2(1/2*pi)
          + 139/4*ss2(1/2*pi)*al
          + 1/2*ss2(1/2*pi)*al^2
          + 1/4*ss2(1/2*pi)*al^3
          + 355/4*ss3(1/6*pi)
          + 695/24*ss3(1/6*pi)*al
          + 5/12*ss3(1/6*pi)*al^2
          + 5/24*ss3(1/6*pi)*al^3
          - 71*ss3(1/2*pi)
          - 139/6*ss3(1/2*pi)*al
          - 1/3*ss3(1/2*pi)*al^2
          - 1/6*ss3(1/2*pi)*al^3
          - 361/54*psiprime(1/3)
          - 79/162*psiprime(1/3)*al
          - 127/432*psiprime(1/3)*al^2
          - 95/1296*psiprime(1/3)*al^3
          + 1/18*psiprime(1/3)*al^4
          - 1/72*psiprime(1/3)*al^5
          - 167/3456*psiprime3(1/3)
          - 463/10368*psiprime3(1/3)*al
          + 161/10368*psiprime3(1/3)*al^2
          - 7/3456*psiprime3(1/3)*al^3
          + 2059/5184/(sqrt(3))*pi^3
          + 4031/31104/(sqrt(3))*al*pi^3
          + 29/15552/(sqrt(3))*al^2*pi^3
          + 29/31104/(sqrt(3))*al^3*pi^3
          + 71/16/(sqrt(3))*ln(3)*pi
          + 139/96/(sqrt(3))*ln(3)*al*pi
          + 1/48/(sqrt(3))*ln(3)*al^2*pi
          + 1/96/(sqrt(3))*ln(3)*al^3*pi
          - 71/192/(sqrt(3))*ln(3)^2*pi
          - 139/1152/(sqrt(3))*ln(3)^2*al*pi
          - 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/1152/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_8 * (
          + 137/9
          + 3/8*scripth432
          + 3/8*scripth312
          + 63/8*z3
          + 130/81*pi^2
          + 221/648*pi^4
          + 19/12*al
          - 83/72*al*scripth432
          - 83/72*al*scripth312
          - 469/48*al*z3
          - 2065/972*al*pi^2
          - 967/1944*al*pi^4
          + 517/432*al^2
          + 83/144*al^2*scripth432
          + 83/144*al^2*scripth312
          - 7/24*al^2*z3
          - 583/486*al^2*pi^2
          + 203/1944*al^2*pi^4
          - 949/432*al^3
          - 1/48*al^3*scripth432
          - 1/48*al^3*scripth312
          + 5/48*al^3*z3
          - 509/972*al^3*pi^2
          - 5/648*al^3*pi^4
          + 35/48*al^4
          + 1/9*al^4*pi^2
          - 7/48*al^5
          - 1/54*al^5*pi^2
          - 42*ss2(1/6*pi)
          + 257/4*ss2(1/6*pi)*al
          + 5/2*ss2(1/6*pi)*al^2
          + 5/4*ss2(1/6*pi)*al^3
          + 84*ss2(1/2*pi)
          - 257/2*ss2(1/2*pi)*al
          - 5*ss2(1/2*pi)*al^2
          - 5/2*ss2(1/2*pi)*al^3
          + 70*ss3(1/6*pi)
          - 1285/12*ss3(1/6*pi)*al
          - 25/6*ss3(1/6*pi)*al^2
          - 25/12*ss3(1/6*pi)*al^3
          - 56*ss3(1/2*pi)
          + 257/3*ss3(1/2*pi)*al
          + 10/3*ss3(1/2*pi)*al^2
          + 5/3*ss3(1/2*pi)*al^3
          - 65/27*psiprime(1/3)
          + 2065/648*psiprime(1/3)*al
          + 583/324*psiprime(1/3)*al^2
          + 509/648*psiprime(1/3)*al^3
          - 1/6*psiprime(1/3)*al^4
          + 1/36*psiprime(1/3)*al^5
          - 221/1728*psiprime3(1/3)
          + 967/5184*psiprime3(1/3)*al
          - 203/5184*psiprime3(1/3)*al^2
          + 5/1728*psiprime3(1/3)*al^3
          + 203/648/(sqrt(3))*pi^3
          - 7453/15552/(sqrt(3))*al*pi^3
          - 145/7776/(sqrt(3))*al^2*pi^3
          - 145/15552/(sqrt(3))*al^3*pi^3
          + 7/2/(sqrt(3))*ln(3)*pi
          - 257/48/(sqrt(3))*ln(3)*al*pi
          - 5/24/(sqrt(3))*ln(3)*al^2*pi
          - 5/48/(sqrt(3))*ln(3)*al^3*pi
          - 7/24/(sqrt(3))*ln(3)^2*pi
          + 257/576/(sqrt(3))*ln(3)^2*al*pi
          + 5/288/(sqrt(3))*ln(3)^2*al^2*pi
          + 5/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_7 * (
          + 103/144
          + 1/12*scripth432
          + 1/12*scripth312
          + 61/4*z3
          + 722/81*pi^2
          + 167/648*pi^4
          - 265/144*al
          - 13/72*al*scripth432
          - 13/72*al*scripth312
          + 197/48*al*z3
          + 158/243*al*pi^2
          + 463/1944*al*pi^4
          - 1129/432*al^2
          - 7/18*al^2*scripth432
          - 7/18*al^2*scripth312
          - 1/6*al^2*z3
          + 127/324*al^2*pi^2
          - 161/1944*al^2*pi^4
          + 685/432*al^3
          + 1/24*al^3*scripth432
          + 1/24*al^3*scripth312
          - 1/48*al^3*z3
          + 95/972*al^3*pi^2
          + 7/648*al^3*pi^4
          - 7/24*al^4
          - 2/27*al^4*pi^2
          + 1/12*al^5
          + 1/54*al^5*pi^2
          - 213/2*ss2(1/6*pi)
          - 139/4*ss2(1/6*pi)*al
          - 1/2*ss2(1/6*pi)*al^2
          - 1/4*ss2(1/6*pi)*al^3
          + 213*ss2(1/2*pi)
          + 139/2*ss2(1/2*pi)*al
          + ss2(1/2*pi)*al^2
          + 1/2*ss2(1/2*pi)*al^3
          + 355/2*ss3(1/6*pi)
          + 695/12*ss3(1/6*pi)*al
          + 5/6*ss3(1/6*pi)*al^2
          + 5/12*ss3(1/6*pi)*al^3
          - 142*ss3(1/2*pi)
          - 139/3*ss3(1/2*pi)*al
          - 2/3*ss3(1/2*pi)*al^2
          - 1/3*ss3(1/2*pi)*al^3
          - 361/27*psiprime(1/3)
          - 79/81*psiprime(1/3)*al
          - 127/216*psiprime(1/3)*al^2
          - 95/648*psiprime(1/3)*al^3
          + 1/9*psiprime(1/3)*al^4
          - 1/36*psiprime(1/3)*al^5
          - 167/1728*psiprime3(1/3)
          - 463/5184*psiprime3(1/3)*al
          + 161/5184*psiprime3(1/3)*al^2
          - 7/1728*psiprime3(1/3)*al^3
          + 2059/2592/(sqrt(3))*pi^3
          + 4031/15552/(sqrt(3))*al*pi^3
          + 29/7776/(sqrt(3))*al^2*pi^3
          + 29/15552/(sqrt(3))*al^3*pi^3
          + 71/8/(sqrt(3))*ln(3)*pi
          + 139/48/(sqrt(3))*ln(3)*al*pi
          + 1/24/(sqrt(3))*ln(3)*al^2*pi
          + 1/48/(sqrt(3))*ln(3)*al^3*pi
          - 71/96/(sqrt(3))*ln(3)^2*pi
          - 139/576/(sqrt(3))*ln(3)^2*al*pi
          - 1/288/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_6 * (
          - 4747/576
          - 13/96*scripth432
          - 13/96*scripth312
          + 1381/96*z3
          + 8557/1296*pi^2
          + 23/72*pi^4
          + 523/192*al
          - 19/24*al*scripth432
          - 19/24*al*scripth312
          - 43/8*al*z3
          - 199/648*al*pi^2
          - 55/324*al*pi^4
          + 71/144*al^2
          + 5/48*al^2*scripth432
          + 5/48*al^2*scripth312
          - 1/96*al^2*z3
          - 1237/3888*al^2*pi^2
          + 1/54*al^2*pi^4
          - 5/9*al^3
          + 1/96*al^3*scripth432
          + 1/96*al^3*scripth312
          + 1/24*al^3*z3
          - 25/108*al^3*pi^2
          + 1/648*al^3*pi^4
          + 9/32*al^4
          + 1/54*al^4*pi^2
          - 1/32*al^5
          - 173/2*ss2(1/6*pi)
          + 63/4*ss2(1/6*pi)*al
          + 1/4*ss2(1/6*pi)*al^2
          + 1/2*ss2(1/6*pi)*al^3
          + 173*ss2(1/2*pi)
          - 63/2*ss2(1/2*pi)*al
          - 1/2*ss2(1/2*pi)*al^2
          - ss2(1/2*pi)*al^3
          + 865/6*ss3(1/6*pi)
          - 105/4*ss3(1/6*pi)*al
          - 5/12*ss3(1/6*pi)*al^2
          - 5/6*ss3(1/6*pi)*al^3
          - 346/3*ss3(1/2*pi)
          + 21*ss3(1/2*pi)*al
          + 1/3*ss3(1/2*pi)*al^2
          + 2/3*ss3(1/2*pi)*al^3
          - 8557/864*psiprime(1/3)
          + 199/432*psiprime(1/3)*al
          + 1237/2592*psiprime(1/3)*al^2
          + 25/72*psiprime(1/3)*al^3
          - 1/36*psiprime(1/3)*al^4
          - 23/192*psiprime3(1/3)
          + 55/864*psiprime3(1/3)*al
          - 1/144*psiprime3(1/3)*al^2
          - 1/1728*psiprime3(1/3)*al^3
          + 5017/7776/(sqrt(3))*pi^3
          - 203/1728/(sqrt(3))*al*pi^3
          - 29/15552/(sqrt(3))*al^2*pi^3
          - 29/7776/(sqrt(3))*al^3*pi^3
          + 173/24/(sqrt(3))*ln(3)*pi
          - 21/16/(sqrt(3))*ln(3)*al*pi
          - 1/48/(sqrt(3))*ln(3)*al^2*pi
          - 1/24/(sqrt(3))*ln(3)*al^3*pi
          - 173/288/(sqrt(3))*ln(3)^2*pi
          + 7/64/(sqrt(3))*ln(3)^2*al*pi
          + 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_5 * (
          + 4747/288
          + 13/48*scripth432
          + 13/48*scripth312
          - 1381/48*z3
          - 8557/648*pi^2
          - 23/36*pi^4
          - 523/96*al
          + 19/12*al*scripth432
          + 19/12*al*scripth312
          + 43/4*al*z3
          + 199/324*al*pi^2
          + 55/162*al*pi^4
          - 71/72*al^2
          - 5/24*al^2*scripth432
          - 5/24*al^2*scripth312
          + 1/48*al^2*z3
          + 1237/1944*al^2*pi^2
          - 1/27*al^2*pi^4
          + 10/9*al^3
          - 1/48*al^3*scripth432
          - 1/48*al^3*scripth312
          - 1/12*al^3*z3
          + 25/54*al^3*pi^2
          - 1/324*al^3*pi^4
          - 9/16*al^4
          - 1/27*al^4*pi^2
          + 1/16*al^5
          + 173*ss2(1/6*pi)
          - 63/2*ss2(1/6*pi)*al
          - 1/2*ss2(1/6*pi)*al^2
          - ss2(1/6*pi)*al^3
          - 346*ss2(1/2*pi)
          + 63*ss2(1/2*pi)*al
          + ss2(1/2*pi)*al^2
          + 2*ss2(1/2*pi)*al^3
          - 865/3*ss3(1/6*pi)
          + 105/2*ss3(1/6*pi)*al
          + 5/6*ss3(1/6*pi)*al^2
          + 5/3*ss3(1/6*pi)*al^3
          + 692/3*ss3(1/2*pi)
          - 42*ss3(1/2*pi)*al
          - 2/3*ss3(1/2*pi)*al^2
          - 4/3*ss3(1/2*pi)*al^3
          + 8557/432*psiprime(1/3)
          - 199/216*psiprime(1/3)*al
          - 1237/1296*psiprime(1/3)*al^2
          - 25/36*psiprime(1/3)*al^3
          + 1/18*psiprime(1/3)*al^4
          + 23/96*psiprime3(1/3)
          - 55/432*psiprime3(1/3)*al
          + 1/72*psiprime3(1/3)*al^2
          + 1/864*psiprime3(1/3)*al^3
          - 5017/3888/(sqrt(3))*pi^3
          + 203/864/(sqrt(3))*al*pi^3
          + 29/7776/(sqrt(3))*al^2*pi^3
          + 29/3888/(sqrt(3))*al^3*pi^3
          - 173/12/(sqrt(3))*ln(3)*pi
          + 21/8/(sqrt(3))*ln(3)*al*pi
          + 1/24/(sqrt(3))*ln(3)*al^2*pi
          + 1/12/(sqrt(3))*ln(3)*al^3*pi
          + 173/144/(sqrt(3))*ln(3)^2*pi
          - 7/32/(sqrt(3))*ln(3)^2*al*pi
          - 1/288/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_4 * (
          - 4747/576
          - 13/96*scripth432
          - 13/96*scripth312
          + 1381/96*z3
          + 8557/1296*pi^2
          + 23/72*pi^4
          + 523/192*al
          - 19/24*al*scripth432
          - 19/24*al*scripth312
          - 43/8*al*z3
          - 199/648*al*pi^2
          - 55/324*al*pi^4
          + 71/144*al^2
          + 5/48*al^2*scripth432
          + 5/48*al^2*scripth312
          - 1/96*al^2*z3
          - 1237/3888*al^2*pi^2
          + 1/54*al^2*pi^4
          - 5/9*al^3
          + 1/96*al^3*scripth432
          + 1/96*al^3*scripth312
          + 1/24*al^3*z3
          - 25/108*al^3*pi^2
          + 1/648*al^3*pi^4
          + 9/32*al^4
          + 1/54*al^4*pi^2
          - 1/32*al^5
          - 173/2*ss2(1/6*pi)
          + 63/4*ss2(1/6*pi)*al
          + 1/4*ss2(1/6*pi)*al^2
          + 1/2*ss2(1/6*pi)*al^3
          + 173*ss2(1/2*pi)
          - 63/2*ss2(1/2*pi)*al
          - 1/2*ss2(1/2*pi)*al^2
          - ss2(1/2*pi)*al^3
          + 865/6*ss3(1/6*pi)
          - 105/4*ss3(1/6*pi)*al
          - 5/12*ss3(1/6*pi)*al^2
          - 5/6*ss3(1/6*pi)*al^3
          - 346/3*ss3(1/2*pi)
          + 21*ss3(1/2*pi)*al
          + 1/3*ss3(1/2*pi)*al^2
          + 2/3*ss3(1/2*pi)*al^3
          - 8557/864*psiprime(1/3)
          + 199/432*psiprime(1/3)*al
          + 1237/2592*psiprime(1/3)*al^2
          + 25/72*psiprime(1/3)*al^3
          - 1/36*psiprime(1/3)*al^4
          - 23/192*psiprime3(1/3)
          + 55/864*psiprime3(1/3)*al
          - 1/144*psiprime3(1/3)*al^2
          - 1/1728*psiprime3(1/3)*al^3
          + 5017/7776/(sqrt(3))*pi^3
          - 203/1728/(sqrt(3))*al*pi^3
          - 29/15552/(sqrt(3))*al^2*pi^3
          - 29/7776/(sqrt(3))*al^3*pi^3
          + 173/24/(sqrt(3))*ln(3)*pi
          - 21/16/(sqrt(3))*ln(3)*al*pi
          - 1/48/(sqrt(3))*ln(3)*al^2*pi
          - 1/24/(sqrt(3))*ln(3)*al^3*pi
          - 173/288/(sqrt(3))*ln(3)^2*pi
          + 7/64/(sqrt(3))*ln(3)^2*al*pi
          + 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_3 * (
          - 4747/288
          - 13/48*scripth432
          - 13/48*scripth312
          + 1381/48*z3
          + 8557/648*pi^2
          + 23/36*pi^4
          + 523/96*al
          - 19/12*al*scripth432
          - 19/12*al*scripth312
          - 43/4*al*z3
          - 199/324*al*pi^2
          - 55/162*al*pi^4
          + 71/72*al^2
          + 5/24*al^2*scripth432
          + 5/24*al^2*scripth312
          - 1/48*al^2*z3
          - 1237/1944*al^2*pi^2
          + 1/27*al^2*pi^4
          - 10/9*al^3
          + 1/48*al^3*scripth432
          + 1/48*al^3*scripth312
          + 1/12*al^3*z3
          - 25/54*al^3*pi^2
          + 1/324*al^3*pi^4
          + 9/16*al^4
          + 1/27*al^4*pi^2
          - 1/16*al^5
          - 173*ss2(1/6*pi)
          + 63/2*ss2(1/6*pi)*al
          + 1/2*ss2(1/6*pi)*al^2
          + ss2(1/6*pi)*al^3
          + 346*ss2(1/2*pi)
          - 63*ss2(1/2*pi)*al
          - ss2(1/2*pi)*al^2
          - 2*ss2(1/2*pi)*al^3
          + 865/3*ss3(1/6*pi)
          - 105/2*ss3(1/6*pi)*al
          - 5/6*ss3(1/6*pi)*al^2
          - 5/3*ss3(1/6*pi)*al^3
          - 692/3*ss3(1/2*pi)
          + 42*ss3(1/2*pi)*al
          + 2/3*ss3(1/2*pi)*al^2
          + 4/3*ss3(1/2*pi)*al^3
          - 8557/432*psiprime(1/3)
          + 199/216*psiprime(1/3)*al
          + 1237/1296*psiprime(1/3)*al^2
          + 25/36*psiprime(1/3)*al^3
          - 1/18*psiprime(1/3)*al^4
          - 23/96*psiprime3(1/3)
          + 55/432*psiprime3(1/3)*al
          - 1/72*psiprime3(1/3)*al^2
          - 1/864*psiprime3(1/3)*al^3
          + 5017/3888/(sqrt(3))*pi^3
          - 203/864/(sqrt(3))*al*pi^3
          - 29/7776/(sqrt(3))*al^2*pi^3
          - 29/3888/(sqrt(3))*al^3*pi^3
          + 173/12/(sqrt(3))*ln(3)*pi
          - 21/8/(sqrt(3))*ln(3)*al*pi
          - 1/24/(sqrt(3))*ln(3)*al^2*pi
          - 1/12/(sqrt(3))*ln(3)*al^3*pi
          - 173/144/(sqrt(3))*ln(3)^2*pi
          + 7/32/(sqrt(3))*ln(3)^2*al*pi
          + 1/288/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_2 * (
          + 4747/576
          + 13/96*scripth432
          + 13/96*scripth312
          - 1381/96*z3
          - 8557/1296*pi^2
          - 23/72*pi^4
          - 523/192*al
          + 19/24*al*scripth432
          + 19/24*al*scripth312
          + 43/8*al*z3
          + 199/648*al*pi^2
          + 55/324*al*pi^4
          - 71/144*al^2
          - 5/48*al^2*scripth432
          - 5/48*al^2*scripth312
          + 1/96*al^2*z3
          + 1237/3888*al^2*pi^2
          - 1/54*al^2*pi^4
          + 5/9*al^3
          - 1/96*al^3*scripth432
          - 1/96*al^3*scripth312
          - 1/24*al^3*z3
          + 25/108*al^3*pi^2
          - 1/648*al^3*pi^4
          - 9/32*al^4
          - 1/54*al^4*pi^2
          + 1/32*al^5
          + 173/2*ss2(1/6*pi)
          - 63/4*ss2(1/6*pi)*al
          - 1/4*ss2(1/6*pi)*al^2
          - 1/2*ss2(1/6*pi)*al^3
          - 173*ss2(1/2*pi)
          + 63/2*ss2(1/2*pi)*al
          + 1/2*ss2(1/2*pi)*al^2
          + ss2(1/2*pi)*al^3
          - 865/6*ss3(1/6*pi)
          + 105/4*ss3(1/6*pi)*al
          + 5/12*ss3(1/6*pi)*al^2
          + 5/6*ss3(1/6*pi)*al^3
          + 346/3*ss3(1/2*pi)
          - 21*ss3(1/2*pi)*al
          - 1/3*ss3(1/2*pi)*al^2
          - 2/3*ss3(1/2*pi)*al^3
          + 8557/864*psiprime(1/3)
          - 199/432*psiprime(1/3)*al
          - 1237/2592*psiprime(1/3)*al^2
          - 25/72*psiprime(1/3)*al^3
          + 1/36*psiprime(1/3)*al^4
          + 23/192*psiprime3(1/3)
          - 55/864*psiprime3(1/3)*al
          + 1/144*psiprime3(1/3)*al^2
          + 1/1728*psiprime3(1/3)*al^3
          - 5017/7776/(sqrt(3))*pi^3
          + 203/1728/(sqrt(3))*al*pi^3
          + 29/15552/(sqrt(3))*al^2*pi^3
          + 29/7776/(sqrt(3))*al^3*pi^3
          - 173/24/(sqrt(3))*ln(3)*pi
          + 21/16/(sqrt(3))*ln(3)*al*pi
          + 1/48/(sqrt(3))*ln(3)*al^2*pi
          + 1/24/(sqrt(3))*ln(3)*al^3*pi
          + 173/288/(sqrt(3))*ln(3)^2*pi
          - 7/64/(sqrt(3))*ln(3)^2*al*pi
          - 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Ca^2*Sigma_1 * (
          + 4747/576
          + 13/96*scripth432
          + 13/96*scripth312
          - 1381/96*z3
          - 8557/1296*pi^2
          - 23/72*pi^4
          - 523/192*al
          + 19/24*al*scripth432
          + 19/24*al*scripth312
          + 43/8*al*z3
          + 199/648*al*pi^2
          + 55/324*al*pi^4
          - 71/144*al^2
          - 5/48*al^2*scripth432
          - 5/48*al^2*scripth312
          + 1/96*al^2*z3
          + 1237/3888*al^2*pi^2
          - 1/54*al^2*pi^4
          + 5/9*al^3
          - 1/96*al^3*scripth432
          - 1/96*al^3*scripth312
          - 1/24*al^3*z3
          + 25/108*al^3*pi^2
          - 1/648*al^3*pi^4
          - 9/32*al^4
          - 1/54*al^4*pi^2
          + 1/32*al^5
          + 173/2*ss2(1/6*pi)
          - 63/4*ss2(1/6*pi)*al
          - 1/4*ss2(1/6*pi)*al^2
          - 1/2*ss2(1/6*pi)*al^3
          - 173*ss2(1/2*pi)
          + 63/2*ss2(1/2*pi)*al
          + 1/2*ss2(1/2*pi)*al^2
          + ss2(1/2*pi)*al^3
          - 865/6*ss3(1/6*pi)
          + 105/4*ss3(1/6*pi)*al
          + 5/12*ss3(1/6*pi)*al^2
          + 5/6*ss3(1/6*pi)*al^3
          + 346/3*ss3(1/2*pi)
          - 21*ss3(1/2*pi)*al
          - 1/3*ss3(1/2*pi)*al^2
          - 2/3*ss3(1/2*pi)*al^3
          + 8557/864*psiprime(1/3)
          - 199/432*psiprime(1/3)*al
          - 1237/2592*psiprime(1/3)*al^2
          - 25/72*psiprime(1/3)*al^3
          + 1/36*psiprime(1/3)*al^4
          + 23/192*psiprime3(1/3)
          - 55/864*psiprime3(1/3)*al
          + 1/144*psiprime3(1/3)*al^2
          + 1/1728*psiprime3(1/3)*al^3
          - 5017/7776/(sqrt(3))*pi^3
          + 203/1728/(sqrt(3))*al*pi^3
          + 29/15552/(sqrt(3))*al^2*pi^3
          + 29/7776/(sqrt(3))*al^3*pi^3
          - 173/24/(sqrt(3))*ln(3)*pi
          + 21/16/(sqrt(3))*ln(3)*al*pi
          + 1/48/(sqrt(3))*ln(3)*al^2*pi
          + 1/24/(sqrt(3))*ln(3)*al^3*pi
          + 173/288/(sqrt(3))*ln(3)^2*pi
          - 7/64/(sqrt(3))*ln(3)^2*al*pi
          - 1/576/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_14 * (
          + 16/9
          + 64/9*scripth432
          + 64/9*scripth312
          - 64/81*pi^2
          + 128/243*pi^4
          + 32/27*psiprime(1/3)
          - 16/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_13 * (
          - 28/9
          + 32/9*scripth432
          + 32/9*scripth312
          - 128/81*pi^2
          + 64/243*pi^4
          + 64/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_12 * (
          + 44/9
          + 32/9*scripth432
          + 32/9*scripth312
          + 64/81*pi^2
          + 64/243*pi^4
          - 32/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_11 * (
          + 8/9
          + 32/9*scripth432
          + 32/9*scripth312
          - 32/81*pi^2
          + 64/243*pi^4
          + 16/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_10 * (
          - 44/9
          - 32/9*scripth432
          - 32/9*scripth312
          - 64/81*pi^2
          - 64/243*pi^4
          + 32/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_9 * (
          - 8/9
          - 32/9*scripth432
          - 32/9*scripth312
          + 32/81*pi^2
          - 64/243*pi^4
          - 16/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_8 * (
          + 28/9
          - 32/9*scripth432
          - 32/9*scripth312
          + 128/81*pi^2
          - 64/243*pi^4
          - 64/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_7 * (
          - 16/9
          - 64/9*scripth432
          - 64/9*scripth312
          + 64/81*pi^2
          - 128/243*pi^4
          - 32/27*psiprime(1/3)
          + 16/81*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          + 19
          - 16/3*scripth432
          - 16/3*scripth312
          - 16*z3
          + 32/27*pi^2
          - 32/81*pi^4
          - 16/9*psiprime(1/3)
          + 4/27*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 38
          + 32/3*scripth432
          + 32/3*scripth312
          + 32*z3
          - 64/27*pi^2
          + 64/81*pi^4
          + 32/9*psiprime(1/3)
          - 8/27*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          + 19
          - 16/3*scripth432
          - 16/3*scripth312
          - 16*z3
          + 32/27*pi^2
          - 32/81*pi^4
          - 16/9*psiprime(1/3)
          + 4/27*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          + 38
          - 32/3*scripth432
          - 32/3*scripth312
          - 32*z3
          + 64/27*pi^2
          - 64/81*pi^4
          - 32/9*psiprime(1/3)
          + 8/27*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 19
          + 16/3*scripth432
          + 16/3*scripth312
          + 16*z3
          - 32/27*pi^2
          + 32/81*pi^4
          + 16/9*psiprime(1/3)
          - 4/27*psiprime3(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 19
          + 16/3*scripth432
          + 16/3*scripth312
          + 16*z3
          - 32/27*pi^2
          + 32/81*pi^4
          + 16/9*psiprime(1/3)
          - 4/27*psiprime3(1/3)
          );


   sumgraphgggmomggg :=

       + Sigma_6 * (
          + 1
          )

       + Sigma_5 * (
          - 2
          )

       + Sigma_4 * (
          + 1
          )

       + Sigma_3 * (
          + 2
          )

       + Sigma_2 * (
          - 1
          )

       + Sigma_1 * (
          - 1
          )

       + ap*Tf*Nf*Sigma_14 * (
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_13 * (
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_12 * (
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_11 * (
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_10 * (
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_9 * (
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_8 * (
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       + ap*Tf*Nf*Sigma_7 * (
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       + ap*Ca*Sigma_14 * (
          - 97/108
          + 67/243*pi^2
          + 3/2*alp
          + 2/27*alp*pi^2
          - 5/12*alp^2
          - 1/9*alp^2*pi^2
          + 1/9*alp^3
          + 2/81*alp^3*pi^2
          - 67/162*psiprime(1/3)
          - 1/9*psiprime(1/3)*alp
          + 1/6*psiprime(1/3)*alp^2
          - 1/27*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_13 * (
          - 67/54
          + 56/243*pi^2
          - 1/4*alp
          - 7/27*alp*pi^2
          + 7/6*alp^2
          + 5/27*alp^2*pi^2
          - 7/36*alp^3
          - 2/81*alp^3*pi^2
          - 28/81*psiprime(1/3)
          + 7/18*psiprime(1/3)*alp
          - 5/18*psiprime(1/3)*alp^2
          + 1/27*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_12 * (
          + 37/108
          + 11/243*pi^2
          + 7/4*alp
          + 1/3*alp*pi^2
          - 19/12*alp^2
          - 8/27*alp^2*pi^2
          + 11/36*alp^3
          + 4/81*alp^3*pi^2
          - 11/162*psiprime(1/3)
          - 1/2*psiprime(1/3)*alp
          + 4/9*psiprime(1/3)*alp^2
          - 2/27*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_11 * (
          - 97/216
          + 67/486*pi^2
          + 3/4*alp
          + 1/27*alp*pi^2
          - 5/24*alp^2
          - 1/18*alp^2*pi^2
          + 1/18*alp^3
          + 1/81*alp^3*pi^2
          - 67/324*psiprime(1/3)
          - 1/18*psiprime(1/3)*alp
          + 1/12*psiprime(1/3)*alp^2
          - 1/54*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_10 * (
          - 37/108
          - 11/243*pi^2
          - 7/4*alp
          - 1/3*alp*pi^2
          + 19/12*alp^2
          + 8/27*alp^2*pi^2
          - 11/36*alp^3
          - 4/81*alp^3*pi^2
          + 11/162*psiprime(1/3)
          + 1/2*psiprime(1/3)*alp
          - 4/9*psiprime(1/3)*alp^2
          + 2/27*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_9 * (
          + 97/216
          - 67/486*pi^2
          - 3/4*alp
          - 1/27*alp*pi^2
          + 5/24*alp^2
          + 1/18*alp^2*pi^2
          - 1/18*alp^3
          - 1/81*alp^3*pi^2
          + 67/324*psiprime(1/3)
          + 1/18*psiprime(1/3)*alp
          - 1/12*psiprime(1/3)*alp^2
          + 1/54*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_8 * (
          + 67/54
          - 56/243*pi^2
          + 1/4*alp
          + 7/27*alp*pi^2
          - 7/6*alp^2
          - 5/27*alp^2*pi^2
          + 7/36*alp^3
          + 2/81*alp^3*pi^2
          + 28/81*psiprime(1/3)
          - 7/18*psiprime(1/3)*alp
          + 5/18*psiprime(1/3)*alp^2
          - 1/27*psiprime(1/3)*alp^3
          )

       + ap*Ca*Sigma_7 * (
          + 97/108
          - 67/243*pi^2
          - 3/2*alp
          - 2/27*alp*pi^2
          + 5/12*alp^2
          + 1/9*alp^2*pi^2
          - 1/9*alp^3
          - 2/81*alp^3*pi^2
          + 67/162*psiprime(1/3)
          + 1/9*psiprime(1/3)*alp
          - 1/6*psiprime(1/3)*alp^2
          + 1/27*psiprime(1/3)*alp^3
          )

       + ap^2*Tf^2*Nf^2*Sigma_14 * (
          - 32/81
          + 256/729*pi^2
          + 4096/6561*pi^4
          - 128/243*psiprime(1/3)
          - 4096/2187*psiprime(1/3)*pi^2
          + 1024/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_13 * (
          + 56/81
          - 1024/729*pi^2
          + 2048/6561*pi^4
          + 512/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_12 * (
          - 88/81
          + 1280/729*pi^2
          + 2048/6561*pi^4
          - 640/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_11 * (
          - 16/81
          + 128/729*pi^2
          + 2048/6561*pi^4
          - 64/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_10 * (
          + 88/81
          - 1280/729*pi^2
          - 2048/6561*pi^4
          + 640/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_9 * (
          + 16/81
          - 128/729*pi^2
          - 2048/6561*pi^4
          + 64/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_8 * (
          - 56/81
          + 1024/729*pi^2
          - 2048/6561*pi^4
          - 512/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       + ap^2*Tf^2*Nf^2*Sigma_7 * (
          + 32/81
          - 256/729*pi^2
          - 4096/6561*pi^4
          + 128/243*psiprime(1/3)
          + 4096/2187*psiprime(1/3)*pi^2
          - 1024/729*psiprime(1/3)^2
          )

       + ap^2*Ca*Tf*Nf*Sigma_14 * (
          - 916/81
          - 32/9*scripth432
          - 32/9*scripth312
          + 80/3*z3
          + 7880/729*pi^2
          - 160/6561*pi^4
          + 16/9*alp
          - 64/81*alp*pi^2
          + 128/729*alp*pi^4
          - 7/9*alp^2
          + 2/243*alp^2*pi^2
          + 160/2187*alp^2*pi^4
          + 4/27*alp^3
          - 4/81*alp^3*pi^2
          - 64/2187*alp^3*pi^4
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 3940/243*psiprime(1/3)
          + 3616/2187*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)*alp
          - 128/243*psiprime(1/3)*alp*pi^2
          - 1/81*psiprime(1/3)*alp^2
          - 160/729*psiprime(1/3)*alp^2*pi^2
          + 2/27*psiprime(1/3)*alp^3
          + 64/729*psiprime(1/3)*alp^3*pi^2
          - 904/729*psiprime(1/3)^2
          + 32/81*psiprime(1/3)^2*alp
          + 40/243*psiprime(1/3)^2*alp^2
          - 16/243*psiprime(1/3)^2*alp^3
          - 16/81*psiprime3(1/3)
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_13 * (
          + 1333/81
          - 16/9*scripth432
          - 16/9*scripth312
          - 40/3*z3
          + 358/729*pi^2
          - 5984/6561*pi^4
          - 4/9*alp
          + 16/81*alp*pi^2
          + 320/729*alp*pi^4
          + 16/9*alp^2
          - 290/243*alp^2*pi^2
          - 544/2187*alp^2*pi^4
          - 7/27*alp^3
          + 20/81*alp^3*pi^2
          + 64/2187*alp^3*pi^4
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          - 179/243*psiprime(1/3)
          + 2528/2187*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)*alp
          - 320/243*psiprime(1/3)*alp*pi^2
          + 145/81*psiprime(1/3)*alp^2
          + 544/729*psiprime(1/3)*alp^2*pi^2
          - 10/27*psiprime(1/3)*alp^3
          - 64/729*psiprime(1/3)*alp^3*pi^2
          - 632/729*psiprime(1/3)^2
          + 80/81*psiprime(1/3)^2*alp
          - 136/243*psiprime(1/3)^2*alp^2
          + 16/243*psiprime(1/3)^2*alp^3
          + 16/81*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_12 * (
          - 2249/81
          - 16/9*scripth432
          - 16/9*scripth312
          + 40*z3
          + 7522/729*pi^2
          + 5824/6561*pi^4
          + 20/9*alp
          - 80/81*alp*pi^2
          - 64/243*alp*pi^4
          - 23/9*alp^2
          + 292/243*alp^2*pi^2
          + 704/2187*alp^2*pi^4
          + 11/27*alp^3
          - 8/27*alp^3*pi^2
          - 128/2187*alp^3*pi^4
          - 240*ss2(1/6*pi)
          + 480*ss2(1/2*pi)
          + 400*ss3(1/6*pi)
          - 320*ss3(1/2*pi)
          - 3761/243*psiprime(1/3)
          + 1088/2187*psiprime(1/3)*pi^2
          + 40/27*psiprime(1/3)*alp
          + 64/81*psiprime(1/3)*alp*pi^2
          - 146/81*psiprime(1/3)*alp^2
          - 704/729*psiprime(1/3)*alp^2*pi^2
          + 4/9*psiprime(1/3)*alp^3
          + 128/729*psiprime(1/3)*alp^3*pi^2
          - 272/729*psiprime(1/3)^2
          - 16/27*psiprime(1/3)^2*alp
          + 176/243*psiprime(1/3)^2*alp^2
          - 32/243*psiprime(1/3)^2*alp^3
          - 32/81*psiprime3(1/3)
          + 145/81/(sqrt(3))*pi^3
          + 20/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_11 * (
          - 458/81
          - 16/9*scripth432
          - 16/9*scripth312
          + 40/3*z3
          + 3940/729*pi^2
          - 80/6561*pi^4
          + 8/9*alp
          - 32/81*alp*pi^2
          + 64/729*alp*pi^4
          - 7/18*alp^2
          + 1/243*alp^2*pi^2
          + 80/2187*alp^2*pi^4
          + 2/27*alp^3
          - 2/81*alp^3*pi^2
          - 32/2187*alp^3*pi^4
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 1970/243*psiprime(1/3)
          + 1808/2187*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)*alp
          - 64/243*psiprime(1/3)*alp*pi^2
          - 1/162*psiprime(1/3)*alp^2
          - 80/729*psiprime(1/3)*alp^2*pi^2
          + 1/27*psiprime(1/3)*alp^3
          + 32/729*psiprime(1/3)*alp^3*pi^2
          - 452/729*psiprime(1/3)^2
          + 16/81*psiprime(1/3)^2*alp
          + 20/243*psiprime(1/3)^2*alp^2
          - 8/243*psiprime(1/3)^2*alp^3
          - 8/81*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_10 * (
          + 2249/81
          + 16/9*scripth432
          + 16/9*scripth312
          - 40*z3
          - 7522/729*pi^2
          - 5824/6561*pi^4
          - 20/9*alp
          + 80/81*alp*pi^2
          + 64/243*alp*pi^4
          + 23/9*alp^2
          - 292/243*alp^2*pi^2
          - 704/2187*alp^2*pi^4
          - 11/27*alp^3
          + 8/27*alp^3*pi^2
          + 128/2187*alp^3*pi^4
          + 240*ss2(1/6*pi)
          - 480*ss2(1/2*pi)
          - 400*ss3(1/6*pi)
          + 320*ss3(1/2*pi)
          + 3761/243*psiprime(1/3)
          - 1088/2187*psiprime(1/3)*pi^2
          - 40/27*psiprime(1/3)*alp
          - 64/81*psiprime(1/3)*alp*pi^2
          + 146/81*psiprime(1/3)*alp^2
          + 704/729*psiprime(1/3)*alp^2*pi^2
          - 4/9*psiprime(1/3)*alp^3
          - 128/729*psiprime(1/3)*alp^3*pi^2
          + 272/729*psiprime(1/3)^2
          + 16/27*psiprime(1/3)^2*alp
          - 176/243*psiprime(1/3)^2*alp^2
          + 32/243*psiprime(1/3)^2*alp^3
          + 32/81*psiprime3(1/3)
          - 145/81/(sqrt(3))*pi^3
          - 20/(sqrt(3))*ln(3)*pi
          + 5/3/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_9 * (
          + 458/81
          + 16/9*scripth432
          + 16/9*scripth312
          - 40/3*z3
          - 3940/729*pi^2
          + 80/6561*pi^4
          - 8/9*alp
          + 32/81*alp*pi^2
          - 64/729*alp*pi^4
          + 7/18*alp^2
          - 1/243*alp^2*pi^2
          - 80/2187*alp^2*pi^4
          - 2/27*alp^3
          + 2/81*alp^3*pi^2
          + 32/2187*alp^3*pi^4
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 1970/243*psiprime(1/3)
          - 1808/2187*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)*alp
          + 64/243*psiprime(1/3)*alp*pi^2
          + 1/162*psiprime(1/3)*alp^2
          + 80/729*psiprime(1/3)*alp^2*pi^2
          - 1/27*psiprime(1/3)*alp^3
          - 32/729*psiprime(1/3)*alp^3*pi^2
          + 452/729*psiprime(1/3)^2
          - 16/81*psiprime(1/3)^2*alp
          - 20/243*psiprime(1/3)^2*alp^2
          + 8/243*psiprime(1/3)^2*alp^3
          + 8/81*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_8 * (
          - 1333/81
          + 16/9*scripth432
          + 16/9*scripth312
          + 40/3*z3
          - 358/729*pi^2
          + 5984/6561*pi^4
          + 4/9*alp
          - 16/81*alp*pi^2
          - 320/729*alp*pi^4
          - 16/9*alp^2
          + 290/243*alp^2*pi^2
          + 544/2187*alp^2*pi^4
          + 7/27*alp^3
          - 20/81*alp^3*pi^2
          - 64/2187*alp^3*pi^4
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          + 179/243*psiprime(1/3)
          - 2528/2187*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)*alp
          + 320/243*psiprime(1/3)*alp*pi^2
          - 145/81*psiprime(1/3)*alp^2
          - 544/729*psiprime(1/3)*alp^2*pi^2
          + 10/27*psiprime(1/3)*alp^3
          + 64/729*psiprime(1/3)*alp^3*pi^2
          + 632/729*psiprime(1/3)^2
          - 80/81*psiprime(1/3)^2*alp
          + 136/243*psiprime(1/3)^2*alp^2
          - 16/243*psiprime(1/3)^2*alp^3
          - 16/81*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_7 * (
          + 916/81
          + 32/9*scripth432
          + 32/9*scripth312
          - 80/3*z3
          - 7880/729*pi^2
          + 160/6561*pi^4
          - 16/9*alp
          + 64/81*alp*pi^2
          - 128/729*alp*pi^4
          + 7/9*alp^2
          - 2/243*alp^2*pi^2
          - 160/2187*alp^2*pi^4
          - 4/27*alp^3
          + 4/81*alp^3*pi^2
          + 64/2187*alp^3*pi^4
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 3940/243*psiprime(1/3)
          - 3616/2187*psiprime(1/3)*pi^2
          - 32/27*psiprime(1/3)*alp
          + 128/243*psiprime(1/3)*alp*pi^2
          + 1/81*psiprime(1/3)*alp^2
          + 160/729*psiprime(1/3)*alp^2*pi^2
          - 2/27*psiprime(1/3)*alp^3
          - 64/729*psiprime(1/3)*alp^3*pi^2
          + 904/729*psiprime(1/3)^2
          - 32/81*psiprime(1/3)^2*alp
          - 40/243*psiprime(1/3)^2*alp^2
          + 16/243*psiprime(1/3)^2*alp^3
          + 16/81*psiprime3(1/3)
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_14 * (
          + 14345/2592
          - 1/12*scripth432
          - 1/12*scripth312
          - 61/4*z3
          - 16351/1458*pi^2
          - 7363/52488*pi^4
          - 135/32*alp
          + 13/72*alp*scripth432
          + 13/72*alp*scripth312
          - 197/48*alp*z3
          + 1/54*alp*pi^2
          - 2009/5832*alp*pi^4
          + 22/9*alp^2
          + 7/18*alp^2*scripth432
          + 7/18*alp^2*scripth312
          + 1/6*alp^2*z3
          - 1799/1944*alp^2*pi^2
          + 509/17496*alp^2*pi^4
          + 49/108*alp^3
          - 1/24*alp^3*scripth432
          - 1/24*alp^3*scripth312
          + 1/48*alp^3*z3
          + 227/648*alp^3*pi^2
          + 1111/17496*alp^3*pi^4
          - 43/96*alp^4
          - 41/216*alp^4*pi^2
          - 2/81*alp^4*pi^4
          + 17/96*alp^5
          + 35/648*alp^5*pi^2
          + 2/729*alp^5*pi^4
          - 1/72*alp^6
          - 1/324*alp^6*pi^2
          + 213/2*ss2(1/6*pi)
          + 139/4*ss2(1/6*pi)*alp
          + 1/2*ss2(1/6*pi)*alp^2
          + 1/4*ss2(1/6*pi)*alp^3
          - 213*ss2(1/2*pi)
          - 139/2*ss2(1/2*pi)*alp
          - ss2(1/2*pi)*alp^2
          - 1/2*ss2(1/2*pi)*alp^3
          - 355/2*ss3(1/6*pi)
          - 695/12*ss3(1/6*pi)*alp
          - 5/6*ss3(1/6*pi)*alp^2
          - 5/12*ss3(1/6*pi)*alp^3
          + 142*ss3(1/2*pi)
          + 139/3*ss3(1/2*pi)*alp
          + 2/3*ss3(1/2*pi)*alp^2
          + 1/3*ss3(1/2*pi)*alp^3
          + 16351/972*psiprime(1/3)
          - 1541/4374*psiprime(1/3)*pi^2
          - 1/36*psiprime(1/3)*alp
          + 155/486*psiprime(1/3)*alp*pi^2
          + 1799/1296*psiprime(1/3)*alp^2
          + 235/1458*psiprime(1/3)*alp^2*pi^2
          - 227/432*psiprime(1/3)*alp^3
          - 325/1458*psiprime(1/3)*alp^3*pi^2
          + 41/144*psiprime(1/3)*alp^4
          + 2/27*psiprime(1/3)*alp^4*pi^2
          - 35/432*psiprime(1/3)*alp^5
          - 2/243*psiprime(1/3)*alp^5*pi^2
          + 1/216*psiprime(1/3)*alp^6
          + 1541/5832*psiprime(1/3)^2
          - 155/648*psiprime(1/3)^2*alp
          - 235/1944*psiprime(1/3)^2*alp^2
          + 325/1944*psiprime(1/3)^2*alp^3
          - 1/18*psiprime(1/3)^2*alp^4
          + 1/162*psiprime(1/3)^2*alp^5
          + 167/1728*psiprime3(1/3)
          + 463/5184*psiprime3(1/3)*alp
          - 161/5184*psiprime3(1/3)*alp^2
          + 7/1728*psiprime3(1/3)*alp^3
          - 2059/2592/(sqrt(3))*pi^3
          - 4031/15552/(sqrt(3))*alp*pi^3
          - 29/7776/(sqrt(3))*alp^2*pi^3
          - 29/15552/(sqrt(3))*alp^3*pi^3
          - 71/8/(sqrt(3))*ln(3)*pi
          - 139/48/(sqrt(3))*ln(3)*alp*pi
          - 1/24/(sqrt(3))*ln(3)*alp^2*pi
          - 1/48/(sqrt(3))*ln(3)*alp^3*pi
          + 71/96/(sqrt(3))*ln(3)^2*pi
          + 139/576/(sqrt(3))*ln(3)^2*alp*pi
          + 1/288/(sqrt(3))*ln(3)^2*alp^2*pi
          + 1/576/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_13 * (
          - 8539/1296
          - 3/8*scripth432
          - 3/8*scripth312
          - 63/8*z3
          - 10897/2916*pi^2
          - 12749/52488*pi^4
          - 5/96*alp
          + 83/72*alp*scripth432
          + 83/72*alp*scripth312
          + 469/48*alp*z3
          + 395/108*alp*pi^2
          + 1585/5832*alp*pi^4
          - 1283/288*alp^2
          - 83/144*alp^2*scripth432
          - 83/144*alp^2*scripth312
          + 7/24*alp^2*z3
          + 3149/1944*alp^2*pi^2
          + 2269/17496*alp^2*pi^4
          + 68/27*alp^3
          + 1/48*alp^3*scripth432
          + 1/48*alp^3*scripth312
          - 5/48*alp^3*z3
          - 101/216*alp^3*pi^2
          - 2173/17496*alp^3*pi^4
          + 47/48*alp^4
          + 91/216*alp^4*pi^2
          + 8/243*alp^4*pi^4
          - 35/96*alp^5
          - 47/648*alp^5*pi^2
          - 2/729*alp^5*pi^4
          + 7/288*alp^6
          + 1/324*alp^6*pi^2
          + 42*ss2(1/6*pi)
          - 257/4*ss2(1/6*pi)*alp
          - 5/2*ss2(1/6*pi)*alp^2
          - 5/4*ss2(1/6*pi)*alp^3
          - 84*ss2(1/2*pi)
          + 257/2*ss2(1/2*pi)*alp
          + 5*ss2(1/2*pi)*alp^2
          + 5/2*ss2(1/2*pi)*alp^3
          - 70*ss3(1/6*pi)
          + 1285/12*ss3(1/6*pi)*alp
          + 25/6*ss3(1/6*pi)*alp^2
          + 25/12*ss3(1/6*pi)*alp^3
          + 56*ss3(1/2*pi)
          - 257/3*ss3(1/2*pi)*alp
          - 10/3*ss3(1/2*pi)*alp^2
          - 5/3*ss3(1/2*pi)*alp^3
          + 10897/1944*psiprime(1/3)
          - 644/2187*psiprime(1/3)*pi^2
          - 395/72*psiprime(1/3)*alp
          + 329/486*psiprime(1/3)*alp*pi^2
          - 3149/1296*psiprime(1/3)*alp^2
          - 512/729*psiprime(1/3)*alp^2*pi^2
          + 101/144*psiprime(1/3)*alp^3
          + 577/1458*psiprime(1/3)*alp^3*pi^2
          - 91/144*psiprime(1/3)*alp^4
          - 8/81*psiprime(1/3)*alp^4*pi^2
          + 47/432*psiprime(1/3)*alp^5
          + 2/243*psiprime(1/3)*alp^5*pi^2
          - 1/216*psiprime(1/3)*alp^6
          + 161/729*psiprime(1/3)^2
          - 329/648*psiprime(1/3)^2*alp
          + 128/243*psiprime(1/3)^2*alp^2
          - 577/1944*psiprime(1/3)^2*alp^3
          + 2/27*psiprime(1/3)^2*alp^4
          - 1/162*psiprime(1/3)^2*alp^5
          + 221/1728*psiprime3(1/3)
          - 967/5184*psiprime3(1/3)*alp
          + 203/5184*psiprime3(1/3)*alp^2
          - 5/1728*psiprime3(1/3)*alp^3
          - 203/648/(sqrt(3))*pi^3
          + 7453/15552/(sqrt(3))*alp*pi^3
          + 145/7776/(sqrt(3))*alp^2*pi^3
          + 145/15552/(sqrt(3))*alp^3*pi^3
          - 7/2/(sqrt(3))*ln(3)*pi
          + 257/48/(sqrt(3))*ln(3)*alp*pi
          + 5/24/(sqrt(3))*ln(3)*alp^2*pi
          + 5/48/(sqrt(3))*ln(3)*alp^3*pi
          + 7/24/(sqrt(3))*ln(3)^2*pi
          - 257/576/(sqrt(3))*ln(3)^2*alp*pi
          - 5/288/(sqrt(3))*ln(3)^2*alp^2*pi
          - 5/576/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_12 * (
          + 31423/2592
          + 7/24*scripth432
          + 7/24*scripth312
          - 59/8*z3
          - 21805/2916*pi^2
          + 2693/26244*pi^4
          - 25/6*alp
          - 35/36*alp*scripth432
          - 35/36*alp*scripth312
          - 111/8*alp*z3
          - 131/36*alp*pi^2
          - 599/972*alp*pi^4
          + 1987/288*alp^2
          + 139/144*alp^2*scripth432
          + 139/144*alp^2*scripth312
          - 1/8*alp^2*z3
          - 1237/486*alp^2*pi^2
          - 220/2187*alp^2*pi^4
          - 223/108*alp^3
          - 1/16*alp^3*scripth432
          - 1/16*alp^3*scripth312
          + 1/8*alp^3*z3
          + 265/324*alp^3*pi^2
          + 821/4374*alp^3*pi^4
          - 137/96*alp^4
          - 11/18*alp^4*pi^2
          - 14/243*alp^4*pi^4
          + 13/24*alp^5
          + 41/324*alp^5*pi^2
          + 4/729*alp^5*pi^4
          - 11/288*alp^6
          - 1/162*alp^6*pi^2
          + 129/2*ss2(1/6*pi)
          + 99*ss2(1/6*pi)*alp
          + 3*ss2(1/6*pi)*alp^2
          + 3/2*ss2(1/6*pi)*alp^3
          - 129*ss2(1/2*pi)
          - 198*ss2(1/2*pi)*alp
          - 6*ss2(1/2*pi)*alp^2
          - 3*ss2(1/2*pi)*alp^3
          - 215/2*ss3(1/6*pi)
          - 165*ss3(1/6*pi)*alp
          - 5*ss3(1/6*pi)*alp^2
          - 5/2*ss3(1/6*pi)*alp^3
          + 86*ss3(1/2*pi)
          + 132*ss3(1/2*pi)*alp
          + 4*ss3(1/2*pi)*alp^2
          + 2*ss3(1/2*pi)*alp^3
          + 21805/1944*psiprime(1/3)
          - 253/4374*psiprime(1/3)*pi^2
          + 131/24*psiprime(1/3)*alp
          - 29/81*psiprime(1/3)*alp*pi^2
          + 1237/324*psiprime(1/3)*alp^2
          + 1259/1458*psiprime(1/3)*alp^2*pi^2
          - 265/216*psiprime(1/3)*alp^3
          - 451/729*psiprime(1/3)*alp^3*pi^2
          + 11/12*psiprime(1/3)*alp^4
          + 14/81*psiprime(1/3)*alp^4*pi^2
          - 41/216*psiprime(1/3)*alp^5
          - 4/243*psiprime(1/3)*alp^5*pi^2
          + 1/108*psiprime(1/3)*alp^6
          + 253/5832*psiprime(1/3)^2
          + 29/108*psiprime(1/3)^2*alp
          - 1259/1944*psiprime(1/3)^2*alp^2
          + 451/972*psiprime(1/3)^2*alp^3
          - 7/54*psiprime(1/3)^2*alp^4
          + 1/81*psiprime(1/3)^2*alp^5
          - 1/32*psiprime3(1/3)
          + 715/2592*psiprime3(1/3)*alp
          - 91/1296*psiprime3(1/3)*alp^2
          + 1/144*psiprime3(1/3)*alp^3
          - 1247/2592/(sqrt(3))*pi^3
          - 319/432/(sqrt(3))*alp*pi^3
          - 29/1296/(sqrt(3))*alp^2*pi^3
          - 29/2592/(sqrt(3))*alp^3*pi^3
          - 43/8/(sqrt(3))*ln(3)*pi
          - 33/4/(sqrt(3))*ln(3)*alp*pi
          - 1/4/(sqrt(3))*ln(3)*alp^2*pi
          - 1/8/(sqrt(3))*ln(3)*alp^3*pi
          + 43/96/(sqrt(3))*ln(3)^2*pi
          + 11/16/(sqrt(3))*ln(3)^2*alp*pi
          + 1/48/(sqrt(3))*ln(3)^2*alp^2*pi
          + 1/96/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_11 * (
          + 14345/5184
          - 1/24*scripth432
          - 1/24*scripth312
          - 61/8*z3
          - 16351/2916*pi^2
          - 7363/104976*pi^4
          - 135/64*alp
          + 13/144*alp*scripth432
          + 13/144*alp*scripth312
          - 197/96*alp*z3
          + 1/108*alp*pi^2
          - 2009/11664*alp*pi^4
          + 11/9*alp^2
          + 7/36*alp^2*scripth432
          + 7/36*alp^2*scripth312
          + 1/12*alp^2*z3
          - 1799/3888*alp^2*pi^2
          + 509/34992*alp^2*pi^4
          + 49/216*alp^3
          - 1/48*alp^3*scripth432
          - 1/48*alp^3*scripth312
          + 1/96*alp^3*z3
          + 227/1296*alp^3*pi^2
          + 1111/34992*alp^3*pi^4
          - 43/192*alp^4
          - 41/432*alp^4*pi^2
          - 1/81*alp^4*pi^4
          + 17/192*alp^5
          + 35/1296*alp^5*pi^2
          + 1/729*alp^5*pi^4
          - 1/144*alp^6
          - 1/648*alp^6*pi^2
          + 213/4*ss2(1/6*pi)
          + 139/8*ss2(1/6*pi)*alp
          + 1/4*ss2(1/6*pi)*alp^2
          + 1/8*ss2(1/6*pi)*alp^3
          - 213/2*ss2(1/2*pi)
          - 139/4*ss2(1/2*pi)*alp
          - 1/2*ss2(1/2*pi)*alp^2
          - 1/4*ss2(1/2*pi)*alp^3
          - 355/4*ss3(1/6*pi)
          - 695/24*ss3(1/6*pi)*alp
          - 5/12*ss3(1/6*pi)*alp^2
          - 5/24*ss3(1/6*pi)*alp^3
          + 71*ss3(1/2*pi)
          + 139/6*ss3(1/2*pi)*alp
          + 1/3*ss3(1/2*pi)*alp^2
          + 1/6*ss3(1/2*pi)*alp^3
          + 16351/1944*psiprime(1/3)
          - 1541/8748*psiprime(1/3)*pi^2
          - 1/72*psiprime(1/3)*alp
          + 155/972*psiprime(1/3)*alp*pi^2
          + 1799/2592*psiprime(1/3)*alp^2
          + 235/2916*psiprime(1/3)*alp^2*pi^2
          - 227/864*psiprime(1/3)*alp^3
          - 325/2916*psiprime(1/3)*alp^3*pi^2
          + 41/288*psiprime(1/3)*alp^4
          + 1/27*psiprime(1/3)*alp^4*pi^2
          - 35/864*psiprime(1/3)*alp^5
          - 1/243*psiprime(1/3)*alp^5*pi^2
          + 1/432*psiprime(1/3)*alp^6
          + 1541/11664*psiprime(1/3)^2
          - 155/1296*psiprime(1/3)^2*alp
          - 235/3888*psiprime(1/3)^2*alp^2
          + 325/3888*psiprime(1/3)^2*alp^3
          - 1/36*psiprime(1/3)^2*alp^4
          + 1/324*psiprime(1/3)^2*alp^5
          + 167/3456*psiprime3(1/3)
          + 463/10368*psiprime3(1/3)*alp
          - 161/10368*psiprime3(1/3)*alp^2
          + 7/3456*psiprime3(1/3)*alp^3
          - 2059/5184/(sqrt(3))*pi^3
          - 4031/31104/(sqrt(3))*alp*pi^3
          - 29/15552/(sqrt(3))*alp^2*pi^3
          - 29/31104/(sqrt(3))*alp^3*pi^3
          - 71/16/(sqrt(3))*ln(3)*pi
          - 139/96/(sqrt(3))*ln(3)*alp*pi
          - 1/48/(sqrt(3))*ln(3)*alp^2*pi
          - 1/96/(sqrt(3))*ln(3)*alp^3*pi
          + 71/192/(sqrt(3))*ln(3)^2*pi
          + 139/1152/(sqrt(3))*ln(3)^2*alp*pi
          + 1/576/(sqrt(3))*ln(3)^2*alp^2*pi
          + 1/1152/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_10 * (
          - 31423/2592
          - 7/24*scripth432
          - 7/24*scripth312
          + 59/8*z3
          + 21805/2916*pi^2
          - 2693/26244*pi^4
          + 25/6*alp
          + 35/36*alp*scripth432
          + 35/36*alp*scripth312
          + 111/8*alp*z3
          + 131/36*alp*pi^2
          + 599/972*alp*pi^4
          - 1987/288*alp^2
          - 139/144*alp^2*scripth432
          - 139/144*alp^2*scripth312
          + 1/8*alp^2*z3
          + 1237/486*alp^2*pi^2
          + 220/2187*alp^2*pi^4
          + 223/108*alp^3
          + 1/16*alp^3*scripth432
          + 1/16*alp^3*scripth312
          - 1/8*alp^3*z3
          - 265/324*alp^3*pi^2
          - 821/4374*alp^3*pi^4
          + 137/96*alp^4
          + 11/18*alp^4*pi^2
          + 14/243*alp^4*pi^4
          - 13/24*alp^5
          - 41/324*alp^5*pi^2
          - 4/729*alp^5*pi^4
          + 11/288*alp^6
          + 1/162*alp^6*pi^2
          - 129/2*ss2(1/6*pi)
          - 99*ss2(1/6*pi)*alp
          - 3*ss2(1/6*pi)*alp^2
          - 3/2*ss2(1/6*pi)*alp^3
          + 129*ss2(1/2*pi)
          + 198*ss2(1/2*pi)*alp
          + 6*ss2(1/2*pi)*alp^2
          + 3*ss2(1/2*pi)*alp^3
          + 215/2*ss3(1/6*pi)
          + 165*ss3(1/6*pi)*alp
          + 5*ss3(1/6*pi)*alp^2
          + 5/2*ss3(1/6*pi)*alp^3
          - 86*ss3(1/2*pi)
          - 132*ss3(1/2*pi)*alp
          - 4*ss3(1/2*pi)*alp^2
          - 2*ss3(1/2*pi)*alp^3
          - 21805/1944*psiprime(1/3)
          + 253/4374*psiprime(1/3)*pi^2
          - 131/24*psiprime(1/3)*alp
          + 29/81*psiprime(1/3)*alp*pi^2
          - 1237/324*psiprime(1/3)*alp^2
          - 1259/1458*psiprime(1/3)*alp^2*pi^2
          + 265/216*psiprime(1/3)*alp^3
          + 451/729*psiprime(1/3)*alp^3*pi^2
          - 11/12*psiprime(1/3)*alp^4
          - 14/81*psiprime(1/3)*alp^4*pi^2
          + 41/216*psiprime(1/3)*alp^5
          + 4/243*psiprime(1/3)*alp^5*pi^2
          - 1/108*psiprime(1/3)*alp^6
          - 253/5832*psiprime(1/3)^2
          - 29/108*psiprime(1/3)^2*alp
          + 1259/1944*psiprime(1/3)^2*alp^2
          - 451/972*psiprime(1/3)^2*alp^3
          + 7/54*psiprime(1/3)^2*alp^4
          - 1/81*psiprime(1/3)^2*alp^5
          + 1/32*psiprime3(1/3)
          - 715/2592*psiprime3(1/3)*alp
          + 91/1296*psiprime3(1/3)*alp^2
          - 1/144*psiprime3(1/3)*alp^3
          + 1247/2592/(sqrt(3))*pi^3
          + 319/432/(sqrt(3))*alp*pi^3
          + 29/1296/(sqrt(3))*alp^2*pi^3
          + 29/2592/(sqrt(3))*alp^3*pi^3
          + 43/8/(sqrt(3))*ln(3)*pi
          + 33/4/(sqrt(3))*ln(3)*alp*pi
          + 1/4/(sqrt(3))*ln(3)*alp^2*pi
          + 1/8/(sqrt(3))*ln(3)*alp^3*pi
          - 43/96/(sqrt(3))*ln(3)^2*pi
          - 11/16/(sqrt(3))*ln(3)^2*alp*pi
          - 1/48/(sqrt(3))*ln(3)^2*alp^2*pi
          - 1/96/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_9 * (
          - 14345/5184
          + 1/24*scripth432
          + 1/24*scripth312
          + 61/8*z3
          + 16351/2916*pi^2
          + 7363/104976*pi^4
          + 135/64*alp
          - 13/144*alp*scripth432
          - 13/144*alp*scripth312
          + 197/96*alp*z3
          - 1/108*alp*pi^2
          + 2009/11664*alp*pi^4
          - 11/9*alp^2
          - 7/36*alp^2*scripth432
          - 7/36*alp^2*scripth312
          - 1/12*alp^2*z3
          + 1799/3888*alp^2*pi^2
          - 509/34992*alp^2*pi^4
          - 49/216*alp^3
          + 1/48*alp^3*scripth432
          + 1/48*alp^3*scripth312
          - 1/96*alp^3*z3
          - 227/1296*alp^3*pi^2
          - 1111/34992*alp^3*pi^4
          + 43/192*alp^4
          + 41/432*alp^4*pi^2
          + 1/81*alp^4*pi^4
          - 17/192*alp^5
          - 35/1296*alp^5*pi^2
          - 1/729*alp^5*pi^4
          + 1/144*alp^6
          + 1/648*alp^6*pi^2
          - 213/4*ss2(1/6*pi)
          - 139/8*ss2(1/6*pi)*alp
          - 1/4*ss2(1/6*pi)*alp^2
          - 1/8*ss2(1/6*pi)*alp^3
          + 213/2*ss2(1/2*pi)
          + 139/4*ss2(1/2*pi)*alp
          + 1/2*ss2(1/2*pi)*alp^2
          + 1/4*ss2(1/2*pi)*alp^3
          + 355/4*ss3(1/6*pi)
          + 695/24*ss3(1/6*pi)*alp
          + 5/12*ss3(1/6*pi)*alp^2
          + 5/24*ss3(1/6*pi)*alp^3
          - 71*ss3(1/2*pi)
          - 139/6*ss3(1/2*pi)*alp
          - 1/3*ss3(1/2*pi)*alp^2
          - 1/6*ss3(1/2*pi)*alp^3
          - 16351/1944*psiprime(1/3)
          + 1541/8748*psiprime(1/3)*pi^2
          + 1/72*psiprime(1/3)*alp
          - 155/972*psiprime(1/3)*alp*pi^2
          - 1799/2592*psiprime(1/3)*alp^2
          - 235/2916*psiprime(1/3)*alp^2*pi^2
          + 227/864*psiprime(1/3)*alp^3
          + 325/2916*psiprime(1/3)*alp^3*pi^2
          - 41/288*psiprime(1/3)*alp^4
          - 1/27*psiprime(1/3)*alp^4*pi^2
          + 35/864*psiprime(1/3)*alp^5
          + 1/243*psiprime(1/3)*alp^5*pi^2
          - 1/432*psiprime(1/3)*alp^6
          - 1541/11664*psiprime(1/3)^2
          + 155/1296*psiprime(1/3)^2*alp
          + 235/3888*psiprime(1/3)^2*alp^2
          - 325/3888*psiprime(1/3)^2*alp^3
          + 1/36*psiprime(1/3)^2*alp^4
          - 1/324*psiprime(1/3)^2*alp^5
          - 167/3456*psiprime3(1/3)
          - 463/10368*psiprime3(1/3)*alp
          + 161/10368*psiprime3(1/3)*alp^2
          - 7/3456*psiprime3(1/3)*alp^3
          + 2059/5184/(sqrt(3))*pi^3
          + 4031/31104/(sqrt(3))*alp*pi^3
          + 29/15552/(sqrt(3))*alp^2*pi^3
          + 29/31104/(sqrt(3))*alp^3*pi^3
          + 71/16/(sqrt(3))*ln(3)*pi
          + 139/96/(sqrt(3))*ln(3)*alp*pi
          + 1/48/(sqrt(3))*ln(3)*alp^2*pi
          + 1/96/(sqrt(3))*ln(3)*alp^3*pi
          - 71/192/(sqrt(3))*ln(3)^2*pi
          - 139/1152/(sqrt(3))*ln(3)^2*alp*pi
          - 1/576/(sqrt(3))*ln(3)^2*alp^2*pi
          - 1/1152/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_8 * (
          + 8539/1296
          + 3/8*scripth432
          + 3/8*scripth312
          + 63/8*z3
          + 10897/2916*pi^2
          + 12749/52488*pi^4
          + 5/96*alp
          - 83/72*alp*scripth432
          - 83/72*alp*scripth312
          - 469/48*alp*z3
          - 395/108*alp*pi^2
          - 1585/5832*alp*pi^4
          + 1283/288*alp^2
          + 83/144*alp^2*scripth432
          + 83/144*alp^2*scripth312
          - 7/24*alp^2*z3
          - 3149/1944*alp^2*pi^2
          - 2269/17496*alp^2*pi^4
          - 68/27*alp^3
          - 1/48*alp^3*scripth432
          - 1/48*alp^3*scripth312
          + 5/48*alp^3*z3
          + 101/216*alp^3*pi^2
          + 2173/17496*alp^3*pi^4
          - 47/48*alp^4
          - 91/216*alp^4*pi^2
          - 8/243*alp^4*pi^4
          + 35/96*alp^5
          + 47/648*alp^5*pi^2
          + 2/729*alp^5*pi^4
          - 7/288*alp^6
          - 1/324*alp^6*pi^2
          - 42*ss2(1/6*pi)
          + 257/4*ss2(1/6*pi)*alp
          + 5/2*ss2(1/6*pi)*alp^2
          + 5/4*ss2(1/6*pi)*alp^3
          + 84*ss2(1/2*pi)
          - 257/2*ss2(1/2*pi)*alp
          - 5*ss2(1/2*pi)*alp^2
          - 5/2*ss2(1/2*pi)*alp^3
          + 70*ss3(1/6*pi)
          - 1285/12*ss3(1/6*pi)*alp
          - 25/6*ss3(1/6*pi)*alp^2
          - 25/12*ss3(1/6*pi)*alp^3
          - 56*ss3(1/2*pi)
          + 257/3*ss3(1/2*pi)*alp
          + 10/3*ss3(1/2*pi)*alp^2
          + 5/3*ss3(1/2*pi)*alp^3
          - 10897/1944*psiprime(1/3)
          + 644/2187*psiprime(1/3)*pi^2
          + 395/72*psiprime(1/3)*alp
          - 329/486*psiprime(1/3)*alp*pi^2
          + 3149/1296*psiprime(1/3)*alp^2
          + 512/729*psiprime(1/3)*alp^2*pi^2
          - 101/144*psiprime(1/3)*alp^3
          - 577/1458*psiprime(1/3)*alp^3*pi^2
          + 91/144*psiprime(1/3)*alp^4
          + 8/81*psiprime(1/3)*alp^4*pi^2
          - 47/432*psiprime(1/3)*alp^5
          - 2/243*psiprime(1/3)*alp^5*pi^2
          + 1/216*psiprime(1/3)*alp^6
          - 161/729*psiprime(1/3)^2
          + 329/648*psiprime(1/3)^2*alp
          - 128/243*psiprime(1/3)^2*alp^2
          + 577/1944*psiprime(1/3)^2*alp^3
          - 2/27*psiprime(1/3)^2*alp^4
          + 1/162*psiprime(1/3)^2*alp^5
          - 221/1728*psiprime3(1/3)
          + 967/5184*psiprime3(1/3)*alp
          - 203/5184*psiprime3(1/3)*alp^2
          + 5/1728*psiprime3(1/3)*alp^3
          + 203/648/(sqrt(3))*pi^3
          - 7453/15552/(sqrt(3))*alp*pi^3
          - 145/7776/(sqrt(3))*alp^2*pi^3
          - 145/15552/(sqrt(3))*alp^3*pi^3
          + 7/2/(sqrt(3))*ln(3)*pi
          - 257/48/(sqrt(3))*ln(3)*alp*pi
          - 5/24/(sqrt(3))*ln(3)*alp^2*pi
          - 5/48/(sqrt(3))*ln(3)*alp^3*pi
          - 7/24/(sqrt(3))*ln(3)^2*pi
          + 257/576/(sqrt(3))*ln(3)^2*alp*pi
          + 5/288/(sqrt(3))*ln(3)^2*alp^2*pi
          + 5/576/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Ca^2*Sigma_7 * (
          - 14345/2592
          + 1/12*scripth432
          + 1/12*scripth312
          + 61/4*z3
          + 16351/1458*pi^2
          + 7363/52488*pi^4
          + 135/32*alp
          - 13/72*alp*scripth432
          - 13/72*alp*scripth312
          + 197/48*alp*z3
          - 1/54*alp*pi^2
          + 2009/5832*alp*pi^4
          - 22/9*alp^2
          - 7/18*alp^2*scripth432
          - 7/18*alp^2*scripth312
          - 1/6*alp^2*z3
          + 1799/1944*alp^2*pi^2
          - 509/17496*alp^2*pi^4
          - 49/108*alp^3
          + 1/24*alp^3*scripth432
          + 1/24*alp^3*scripth312
          - 1/48*alp^3*z3
          - 227/648*alp^3*pi^2
          - 1111/17496*alp^3*pi^4
          + 43/96*alp^4
          + 41/216*alp^4*pi^2
          + 2/81*alp^4*pi^4
          - 17/96*alp^5
          - 35/648*alp^5*pi^2
          - 2/729*alp^5*pi^4
          + 1/72*alp^6
          + 1/324*alp^6*pi^2
          - 213/2*ss2(1/6*pi)
          - 139/4*ss2(1/6*pi)*alp
          - 1/2*ss2(1/6*pi)*alp^2
          - 1/4*ss2(1/6*pi)*alp^3
          + 213*ss2(1/2*pi)
          + 139/2*ss2(1/2*pi)*alp
          + ss2(1/2*pi)*alp^2
          + 1/2*ss2(1/2*pi)*alp^3
          + 355/2*ss3(1/6*pi)
          + 695/12*ss3(1/6*pi)*alp
          + 5/6*ss3(1/6*pi)*alp^2
          + 5/12*ss3(1/6*pi)*alp^3
          - 142*ss3(1/2*pi)
          - 139/3*ss3(1/2*pi)*alp
          - 2/3*ss3(1/2*pi)*alp^2
          - 1/3*ss3(1/2*pi)*alp^3
          - 16351/972*psiprime(1/3)
          + 1541/4374*psiprime(1/3)*pi^2
          + 1/36*psiprime(1/3)*alp
          - 155/486*psiprime(1/3)*alp*pi^2
          - 1799/1296*psiprime(1/3)*alp^2
          - 235/1458*psiprime(1/3)*alp^2*pi^2
          + 227/432*psiprime(1/3)*alp^3
          + 325/1458*psiprime(1/3)*alp^3*pi^2
          - 41/144*psiprime(1/3)*alp^4
          - 2/27*psiprime(1/3)*alp^4*pi^2
          + 35/432*psiprime(1/3)*alp^5
          + 2/243*psiprime(1/3)*alp^5*pi^2
          - 1/216*psiprime(1/3)*alp^6
          - 1541/5832*psiprime(1/3)^2
          + 155/648*psiprime(1/3)^2*alp
          + 235/1944*psiprime(1/3)^2*alp^2
          - 325/1944*psiprime(1/3)^2*alp^3
          + 1/18*psiprime(1/3)^2*alp^4
          - 1/162*psiprime(1/3)^2*alp^5
          - 167/1728*psiprime3(1/3)
          - 463/5184*psiprime3(1/3)*alp
          + 161/5184*psiprime3(1/3)*alp^2
          - 7/1728*psiprime3(1/3)*alp^3
          + 2059/2592/(sqrt(3))*pi^3
          + 4031/15552/(sqrt(3))*alp*pi^3
          + 29/7776/(sqrt(3))*alp^2*pi^3
          + 29/15552/(sqrt(3))*alp^3*pi^3
          + 71/8/(sqrt(3))*ln(3)*pi
          + 139/48/(sqrt(3))*ln(3)*alp*pi
          + 1/24/(sqrt(3))*ln(3)*alp^2*pi
          + 1/48/(sqrt(3))*ln(3)*alp^3*pi
          - 71/96/(sqrt(3))*ln(3)^2*pi
          - 139/576/(sqrt(3))*ln(3)^2*alp*pi
          - 1/288/(sqrt(3))*ln(3)^2*alp^2*pi
          - 1/576/(sqrt(3))*ln(3)^2*alp^3*pi
          )

       + ap^2*Cf*Tf*Nf*Sigma_14 * (
          + 16/9
          + 64/9*scripth432
          + 64/9*scripth312
          - 64/81*pi^2
          + 128/243*pi^4
          + 32/27*psiprime(1/3)
          - 16/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_13 * (
          - 28/9
          + 32/9*scripth432
          + 32/9*scripth312
          - 128/81*pi^2
          + 64/243*pi^4
          + 64/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_12 * (
          + 44/9
          + 32/9*scripth432
          + 32/9*scripth312
          + 64/81*pi^2
          + 64/243*pi^4
          - 32/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_11 * (
          + 8/9
          + 32/9*scripth432
          + 32/9*scripth312
          - 32/81*pi^2
          + 64/243*pi^4
          + 16/27*psiprime(1/3)
          - 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_10 * (
          - 44/9
          - 32/9*scripth432
          - 32/9*scripth312
          - 64/81*pi^2
          - 64/243*pi^4
          + 32/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_9 * (
          - 8/9
          - 32/9*scripth432
          - 32/9*scripth312
          + 32/81*pi^2
          - 64/243*pi^4
          - 16/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_8 * (
          + 28/9
          - 32/9*scripth432
          - 32/9*scripth312
          + 128/81*pi^2
          - 64/243*pi^4
          - 64/27*psiprime(1/3)
          + 8/81*psiprime3(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_7 * (
          - 16/9
          - 64/9*scripth432
          - 64/9*scripth312
          + 64/81*pi^2
          - 128/243*pi^4
          - 32/27*psiprime(1/3)
          + 16/81*psiprime3(1/3)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMh renormalization group functions and ghost-gluon vertex amplitudes
                              in MSbar and MOMh

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



beta_momh(ap,alp) :=

( - 11*Ca + 4*Nf*Tf)/3*ap^2 

+ (9*psiprime(1/3)*alp^3*Ca^2
- 3*psiprime(1/3)*alp^2*Ca^2
+ 24*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 156*psiprime(1/3)*alp*Ca^2
+ 96*psiprime(1/3)*alp*Ca*Nf*Tf
- 6*alp^3*Ca^2*pi^2
- 81*alp^3*Ca^2
+ 2*alp^2*Ca^2*pi^2
+ 108*alp^2*Ca^2
- 16*alp^2*Ca*Nf*pi^2*Tf
- 216*alp^2*Ca*Nf*Tf
+ 104*alp*Ca^2*pi^2
+ 1053*alp*Ca^2
- 64*alp*Ca*Nf*pi^2*Tf
- 648*alp*Ca*Nf*Tf
- 3672*Ca^2
+ 2160*Ca*Nf*Tf
+ 1296*Cf*Nf*Tf)/324*ap^3

+ (3645*ln(3)^2*alp^4*Ca^3*pi
- 22437*ln(3)^2*alp^3*Ca^3*pi
+ 6480*ln(3)^2*alp^3*Ca^2*Nf*pi*Tf
+ 18873*ln(3)^2*alp^2*Ca^3*pi
- 20736*ln(3)^2*alp^2*Ca^2*Nf*pi*Tf
+ 25515*ln(3)^2*alp*Ca^3*pi
+ 584496*ln(3)^2*Ca^3*pi
- 440640*ln(3)^2*Ca^2*Nf*pi*Tf
+ 82944*ln(3)^2*Ca*Nf^2*pi*Tf^2
- 43740*ln(3)*alp^4*Ca^3*pi
+ 269244*ln(3)*alp^3*Ca^3*pi
- 77760*ln(3)*alp^3*Ca^2*Nf*pi*Tf
- 226476*ln(3)*alp^2*Ca^3*pi
+ 248832*ln(3)*alp^2*Ca^2*Nf*pi*Tf
- 306180*ln(3)*alp*Ca^3*pi
- 7013952*ln(3)*Ca^3*pi
+ 5287680*ln(3)*Ca^2*Nf*pi*Tf
- 995328*ln(3)*Ca*Nf^2*pi*Tf^2
+ 1080*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^3
+ 9468*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^3
+ 2448*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Nf*Tf
- 7992*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^3
+ 27648*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 83808*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^3
+ 54432*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 1440*psiprime(1/3)^2*sqrt(3)*alp*Ca^3
- 23040*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Nf*Tf
+ 29700*psiprime(1/3)^2*sqrt(3)*Ca^3
- 10800*psiprime(1/3)^2*sqrt(3)*Ca^2*Nf*Tf
- 1440*psiprime(1/3)*sqrt(3)*alp^5*Ca^3*pi^2
- 11664*psiprime(1/3)*sqrt(3)*alp^5*Ca^3
- 12624*psiprime(1/3)*sqrt(3)*alp^4*Ca^3*pi^2
- 3888*psiprime(1/3)*sqrt(3)*alp^4*Ca^3
- 3264*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
- 31104*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 10656*psiprime(1/3)*sqrt(3)*alp^3*Ca^3*pi^2
- 222912*psiprime(1/3)*sqrt(3)*alp^3*Ca^3
- 36864*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
- 176256*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 111744*psiprime(1/3)*sqrt(3)*alp^2*Ca^3*pi^2
+ 609768*psiprime(1/3)*sqrt(3)*alp^2*Ca^3
- 72576*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 648000*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 186624*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 1920*psiprime(1/3)*sqrt(3)*alp*Ca^3*pi^2
- 2171448*psiprime(1/3)*sqrt(3)*alp*Ca^3
+ 30720*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
+ 1586304*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
+ 995328*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 39600*psiprime(1/3)*sqrt(3)*Ca^3*pi^2
+ 14224896*psiprime(1/3)*sqrt(3)*Ca^3
+ 14400*psiprime(1/3)*sqrt(3)*Ca^2*Nf*pi^2*Tf
- 11187072*psiprime(1/3)*sqrt(3)*Ca^2*Nf*Tf
- 311040*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
+ 2115072*psiprime(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
+ 243*psiprime3(1/3)*sqrt(3)*alp^4*Ca^3
- 2241*psiprime3(1/3)*sqrt(3)*alp^3*Ca^3
+ 432*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 783*psiprime3(1/3)*sqrt(3)*alp^2*Ca^3
- 2376*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 1215*psiprime3(1/3)*sqrt(3)*alp*Ca^3
+ 70686*psiprime3(1/3)*sqrt(3)*Ca^3
- 25704*psiprime3(1/3)*sqrt(3)*Ca^2*Nf*Tf
+ 524880*sqrt(3)*ss2(pi/6)*alp^4*Ca^3
- 3230928*sqrt(3)*ss2(pi/6)*alp^3*Ca^3
+ 933120*sqrt(3)*ss2(pi/6)*alp^3*Ca^2*Nf*Tf
+ 2717712*sqrt(3)*ss2(pi/6)*alp^2*Ca^3
- 2985984*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
+ 3674160*sqrt(3)*ss2(pi/6)*alp*Ca^3
+ 84167424*sqrt(3)*ss2(pi/6)*Ca^3
- 63452160*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+ 11943936*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
- 1049760*sqrt(3)*ss2(pi/2)*alp^4*Ca^3
+ 6461856*sqrt(3)*ss2(pi/2)*alp^3*Ca^3
- 1866240*sqrt(3)*ss2(pi/2)*alp^3*Ca^2*Nf*Tf
- 5435424*sqrt(3)*ss2(pi/2)*alp^2*Ca^3
+ 5971968*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
- 7348320*sqrt(3)*ss2(pi/2)*alp*Ca^3
- 168334848*sqrt(3)*ss2(pi/2)*Ca^3
+ 126904320*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
- 23887872*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
- 874800*sqrt(3)*ss3(pi/6)*alp^4*Ca^3
+ 5384880*sqrt(3)*ss3(pi/6)*alp^3*Ca^3
- 1555200*sqrt(3)*ss3(pi/6)*alp^3*Ca^2*Nf*Tf
- 4529520*sqrt(3)*ss3(pi/6)*alp^2*Ca^3
+ 4976640*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
- 6123600*sqrt(3)*ss3(pi/6)*alp*Ca^3
- 140279040*sqrt(3)*ss3(pi/6)*Ca^3
+ 105753600*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
- 19906560*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+ 699840*sqrt(3)*ss3(pi/2)*alp^4*Ca^3
- 4307904*sqrt(3)*ss3(pi/2)*alp^3*Ca^3
+ 1244160*sqrt(3)*ss3(pi/2)*alp^3*Ca^2*Nf*Tf
+ 3623616*sqrt(3)*ss3(pi/2)*alp^2*Ca^3
- 3981312*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
+ 4898880*sqrt(3)*ss3(pi/2)*alp*Ca^3
+ 112223232*sqrt(3)*ss3(pi/2)*Ca^3
- 84602880*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+ 15925248*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+ 480*sqrt(3)*alp^5*Ca^3*pi^4
+ 7776*sqrt(3)*alp^5*Ca^3*pi^2
+ 3560*sqrt(3)*alp^4*Ca^3*pi^4
+ 2592*sqrt(3)*alp^4*Ca^3*pi^2
- 8748*sqrt(3)*alp^4*Ca^3*z3
- 40824*sqrt(3)*alp^4*Ca^3
+ 1088*sqrt(3)*alp^4*Ca^2*Nf*pi^4*Tf
+ 20736*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
+ 46656*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 2424*sqrt(3)*alp^3*Ca^3*pi^4
+ 148608*sqrt(3)*alp^3*Ca^3*pi^2
- 46656*sqrt(3)*alp^3*Ca^3*scripth312
- 46656*sqrt(3)*alp^3*Ca^3*scripth432
+ 214812*sqrt(3)*alp^3*Ca^3*z3
- 554040*sqrt(3)*alp^3*Ca^3
+ 11136*sqrt(3)*alp^3*Ca^2*Nf*pi^4*Tf
+ 117504*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
- 15552*sqrt(3)*alp^3*Ca^2*Nf*Tf*z3
+ 466560*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 39336*sqrt(3)*alp^2*Ca^3*pi^4
- 406512*sqrt(3)*alp^2*Ca^3*pi^2
+ 136080*sqrt(3)*alp^2*Ca^3*scripth312
+ 136080*sqrt(3)*alp^2*Ca^3*scripth432
- 537516*sqrt(3)*alp^2*Ca^3*z3
+ 832032*sqrt(3)*alp^2*Ca^3
+ 30528*sqrt(3)*alp^2*Ca^2*Nf*pi^4*Tf
+ 432000*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 62208*sqrt(3)*alp^2*Ca^2*Nf*scripth312*Tf
- 62208*sqrt(3)*alp^2*Ca^2*Nf*scripth432*Tf
+ 264384*sqrt(3)*alp^2*Ca^2*Nf*Tf*z3
- 917568*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 124416*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
- 1679616*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 2600*sqrt(3)*alp*Ca^3*pi^4
+ 1447632*sqrt(3)*alp*Ca^3*pi^2
+ 314928*sqrt(3)*alp*Ca^3*scripth312
+ 314928*sqrt(3)*alp*Ca^3*scripth432
- 1215972*sqrt(3)*alp*Ca^3*z3
+ 12422160*sqrt(3)*alp*Ca^3
- 10240*sqrt(3)*alp*Ca^2*Nf*pi^4*Tf
- 1057536*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
- 8957952*sqrt(3)*alp*Ca^2*Nf*Tf
- 663552*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
- 6718464*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 175296*sqrt(3)*Ca^3*pi^4
- 9483264*sqrt(3)*Ca^3*pi^2
- 171072*sqrt(3)*Ca^3*scripth312
- 171072*sqrt(3)*Ca^3*scripth432
- 3378672*sqrt(3)*Ca^3*z3
- 70400016*sqrt(3)*Ca^3
+ 63744*sqrt(3)*Ca^2*Nf*pi^4*Tf
+ 7458048*sqrt(3)*Ca^2*Nf*pi^2*Tf
+ 62208*sqrt(3)*Ca^2*Nf*scripth312*Tf
+ 62208*sqrt(3)*Ca^2*Nf*scripth432*Tf
+ 23125824*sqrt(3)*Ca^2*Nf*Tf*z3
+ 58335552*sqrt(3)*Ca^2*Nf*Tf
+ 207360*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
- 32845824*sqrt(3)*Ca*Cf*Nf*Tf*z3
+ 37635840*sqrt(3)*Ca*Cf*Nf*Tf
- 1410048*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
- 7962624*sqrt(3)*Ca*Nf^2*Tf^2*z3
- 8211456*sqrt(3)*Ca*Nf^2*Tf^2
- 1119744*sqrt(3)*Cf^2*Nf*Tf
+ 11943936*sqrt(3)*Cf*Nf^2*Tf^2*z3
- 11446272*sqrt(3)*Cf*Nf^2*Tf^2
- 3915*alp^4*Ca^3*pi^3
+ 24099*alp^3*Ca^3*pi^3
- 6960*alp^3*Ca^2*Nf*pi^3*Tf
- 20271*alp^2*Ca^3*pi^3
+ 22272*alp^2*Ca^2*Nf*pi^3*Tf
- 27405*alp*Ca^3*pi^3
- 627792*Ca^3*pi^3
+ 473280*Ca^2*Nf*pi^3*Tf
- 89088*Ca*Nf^2*pi^3*Tf^2)/(559872*sqrt(3))*ap^4;

gamma_a_momh(ap,alp) :=

(3*alp*Ca - 13*Ca + 8*Nf*Tf)/6*ap 

+ (9*psiprime(1/3)*alp^3*Ca^2
+ 33*psiprime(1/3)*alp^2*Ca^2
+ 24*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 357*psiprime(1/3)*alp*Ca^2
+ 192*psiprime(1/3)*alp*Ca*Nf*Tf
+ 195*psiprime(1/3)*Ca^2
- 120*psiprime(1/3)*Ca*Nf*Tf
- 6*alp^3*Ca^2*pi^2
- 162*alp^3*Ca^2
- 22*alp^2*Ca^2*pi^2
+ 135*alp^2*Ca^2
- 16*alp^2*Ca*Nf*pi^2*Tf
- 432*alp^2*Ca*Nf*Tf
+ 238*alp*Ca^2*pi^2
+ 1539*alp*Ca^2
- 128*alp*Ca*Nf*pi^2*Tf
- 1296*alp*Ca*Nf*Tf
- 130*Ca^2*pi^2
- 3186*Ca^2
+ 80*Ca*Nf*pi^2*Tf
+ 2808*Ca*Nf*Tf
+ 2592*Cf*Nf*Tf)/648*ap^2

+ (1215*ln(3)^2*alp^4*Ca^3*pi
- 13041*ln(3)^2*alp^3*Ca^3*pi
+ 3240*ln(3)^2*alp^3*Ca^2*Nf*pi*Tf
+ 42201*ln(3)^2*alp^2*Ca^3*pi
- 20736*ln(3)^2*alp^2*Ca^2*Nf*pi*Tf
+ 42849*ln(3)^2*alp*Ca^3*pi
- 8424*ln(3)^2*alp*Ca^2*Nf*pi*Tf
- 345384*ln(3)^2*Ca^3*pi
+ 347328*ln(3)^2*Ca^2*Nf*pi*Tf
- 82944*ln(3)^2*Ca*Nf^2*pi*Tf^2
- 14580*ln(3)*alp^4*Ca^3*pi
+ 156492*ln(3)*alp^3*Ca^3*pi
- 38880*ln(3)*alp^3*Ca^2*Nf*pi*Tf
- 506412*ln(3)*alp^2*Ca^3*pi
+ 248832*ln(3)*alp^2*Ca^2*Nf*pi*Tf
- 514188*ln(3)*alp*Ca^3*pi
+ 101088*ln(3)*alp*Ca^2*Nf*pi*Tf
+ 4144608*ln(3)*Ca^3*pi
- 4167936*ln(3)*Ca^2*Nf*pi*Tf
+ 995328*ln(3)*Ca*Nf^2*pi*Tf^2
+ 378*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^3
+ 4410*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^3
+ 1008*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Nf*Tf
- 5796*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^3
+ 16128*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 118692*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^3
+ 54432*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 140490*psiprime(1/3)^2*sqrt(3)*alp*Ca^3
- 80640*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Nf*Tf
- 40950*psiprime(1/3)^2*sqrt(3)*Ca^3
+ 25200*psiprime(1/3)^2*sqrt(3)*Ca^2*Nf*Tf
- 504*psiprime(1/3)*sqrt(3)*alp^5*Ca^3*pi^2
- 7776*psiprime(1/3)*sqrt(3)*alp^5*Ca^3
- 5880*psiprime(1/3)*sqrt(3)*alp^4*Ca^3*pi^2
- 40176*psiprime(1/3)*sqrt(3)*alp^4*Ca^3
- 1344*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
- 20736*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 7728*psiprime(1/3)*sqrt(3)*alp^3*Ca^3*pi^2
- 75816*psiprime(1/3)*sqrt(3)*alp^3*Ca^3
- 21504*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
- 186624*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 158256*psiprime(1/3)*sqrt(3)*alp^2*Ca^3*pi^2
+ 1189728*psiprime(1/3)*sqrt(3)*alp^2*Ca^3
- 72576*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 699840*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 124416*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
- 187320*psiprime(1/3)*sqrt(3)*alp*Ca^3*pi^2
+ 77976*psiprime(1/3)*sqrt(3)*alp*Ca^3
+ 107520*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
+ 597888*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
+ 995328*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*Tf
+ 55296*psiprime(1/3)*sqrt(3)*alp*Ca*Nf^2*Tf^2
+ 54600*psiprime(1/3)*sqrt(3)*Ca^3*pi^2
- 7120224*psiprime(1/3)*sqrt(3)*Ca^3
- 33600*psiprime(1/3)*sqrt(3)*Ca^2*Nf*pi^2*Tf
+ 7615296*psiprime(1/3)*sqrt(3)*Ca^2*Nf*Tf
- 622080*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
- 2115072*psiprime(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
+ 81*psiprime3(1/3)*sqrt(3)*alp^4*Ca^3
- 1242*psiprime3(1/3)*sqrt(3)*alp^3*Ca^3
+ 216*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 3456*psiprime3(1/3)*sqrt(3)*alp^2*Ca^3
- 2376*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 11394*psiprime3(1/3)*sqrt(3)*alp*Ca^3
- 1080*psiprime3(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
- 41769*psiprime3(1/3)*sqrt(3)*Ca^3
+ 25704*psiprime3(1/3)*sqrt(3)*Ca^2*Nf*Tf
+ 174960*sqrt(3)*ss2(pi/6)*alp^4*Ca^3
- 1877904*sqrt(3)*ss2(pi/6)*alp^3*Ca^3
+ 466560*sqrt(3)*ss2(pi/6)*alp^3*Ca^2*Nf*Tf
+ 6076944*sqrt(3)*ss2(pi/6)*alp^2*Ca^3
- 2985984*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
+ 6170256*sqrt(3)*ss2(pi/6)*alp*Ca^3
- 1213056*sqrt(3)*ss2(pi/6)*alp*Ca^2*Nf*Tf
- 49735296*sqrt(3)*ss2(pi/6)*Ca^3
+ 50015232*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
- 11943936*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
- 349920*sqrt(3)*ss2(pi/2)*alp^4*Ca^3
+ 3755808*sqrt(3)*ss2(pi/2)*alp^3*Ca^3
- 933120*sqrt(3)*ss2(pi/2)*alp^3*Ca^2*Nf*Tf
- 12153888*sqrt(3)*ss2(pi/2)*alp^2*Ca^3
+ 5971968*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
- 12340512*sqrt(3)*ss2(pi/2)*alp*Ca^3
+ 2426112*sqrt(3)*ss2(pi/2)*alp*Ca^2*Nf*Tf
+ 99470592*sqrt(3)*ss2(pi/2)*Ca^3
- 100030464*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
+ 23887872*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
- 291600*sqrt(3)*ss3(pi/6)*alp^4*Ca^3
+ 3129840*sqrt(3)*ss3(pi/6)*alp^3*Ca^3
- 777600*sqrt(3)*ss3(pi/6)*alp^3*Ca^2*Nf*Tf
- 10128240*sqrt(3)*ss3(pi/6)*alp^2*Ca^3
+ 4976640*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
- 10283760*sqrt(3)*ss3(pi/6)*alp*Ca^3
+ 2021760*sqrt(3)*ss3(pi/6)*alp*Ca^2*Nf*Tf
+ 82892160*sqrt(3)*ss3(pi/6)*Ca^3
- 83358720*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
+ 19906560*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+ 233280*sqrt(3)*ss3(pi/2)*alp^4*Ca^3
- 2503872*sqrt(3)*ss3(pi/2)*alp^3*Ca^3
+ 622080*sqrt(3)*ss3(pi/2)*alp^3*Ca^2*Nf*Tf
+ 8102592*sqrt(3)*ss3(pi/2)*alp^2*Ca^3
- 3981312*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
+ 8227008*sqrt(3)*ss3(pi/2)*alp*Ca^3
- 1617408*sqrt(3)*ss3(pi/2)*alp*Ca^2*Nf*Tf
- 66313728*sqrt(3)*ss3(pi/2)*Ca^3
+ 66686976*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
- 15925248*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+ 168*sqrt(3)*alp^5*Ca^3*pi^4
+ 5184*sqrt(3)*alp^5*Ca^3*pi^2
+ 1744*sqrt(3)*alp^4*Ca^3*pi^4
+ 26784*sqrt(3)*alp^4*Ca^3*pi^2
- 2916*sqrt(3)*alp^4*Ca^3*z3
- 40824*sqrt(3)*alp^4*Ca^3
+ 448*sqrt(3)*alp^4*Ca^2*Nf*pi^4*Tf
+ 13824*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
+ 46656*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 736*sqrt(3)*alp^3*Ca^3*pi^4
+ 50544*sqrt(3)*alp^3*Ca^3*pi^2
- 23328*sqrt(3)*alp^3*Ca^3*scripth312
- 23328*sqrt(3)*alp^3*Ca^3*scripth432
+ 111780*sqrt(3)*alp^3*Ca^3*z3
- 349920*sqrt(3)*alp^3*Ca^3
+ 6592*sqrt(3)*alp^3*Ca^2*Nf*pi^4*Tf
+ 124416*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
- 7776*sqrt(3)*alp^3*Ca^2*Nf*Tf*z3
+ 466560*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 61968*sqrt(3)*alp^2*Ca^3*pi^4
- 793152*sqrt(3)*alp^2*Ca^3*pi^2
+ 206064*sqrt(3)*alp^2*Ca^3*scripth312
+ 206064*sqrt(3)*alp^2*Ca^3*scripth432
- 729972*sqrt(3)*alp^2*Ca^3*z3
- 194400*sqrt(3)*alp^2*Ca^3
+ 30528*sqrt(3)*alp^2*Ca^2*Nf*pi^4*Tf
+ 466560*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 62208*sqrt(3)*alp^2*Ca^2*Nf*scripth312*Tf
- 62208*sqrt(3)*alp^2*Ca^2*Nf*scripth432*Tf
+ 264384*sqrt(3)*alp^2*Ca^2*Nf*Tf*z3
- 264384*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 82944*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
- 1679616*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 32056*sqrt(3)*alp*Ca^3*pi^4
- 51984*sqrt(3)*alp*Ca^3*pi^2
- 478224*sqrt(3)*alp*Ca^3*scripth312
- 478224*sqrt(3)*alp*Ca^3*scripth432
- 4909572*sqrt(3)*alp*Ca^3*z3
+ 8526384*sqrt(3)*alp*Ca^3
- 32960*sqrt(3)*alp*Ca^2*Nf*pi^4*Tf
- 398592*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
+ 279936*sqrt(3)*alp*Ca^2*Nf*scripth312*Tf
+ 279936*sqrt(3)*alp*Ca^2*Nf*scripth432*Tf
+ 1158624*sqrt(3)*alp*Ca^2*Nf*Tf*z3
- 8009280*sqrt(3)*alp*Ca^2*Nf*Tf
- 663552*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
- 6718464*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 36864*sqrt(3)*alp*Ca*Nf^2*pi^2*Tf^2
+ 248832*sqrt(3)*alp*Ca*Nf^2*Tf^2
+ 93184*sqrt(3)*Ca^3*pi^4
+ 4746816*sqrt(3)*Ca^3*pi^2
+ 101088*sqrt(3)*Ca^3*scripth312
+ 101088*sqrt(3)*Ca^3*scripth432
+ 14628600*sqrt(3)*Ca^3*z3
- 37070136*sqrt(3)*Ca^3
- 57344*sqrt(3)*Ca^2*Nf*pi^4*Tf
- 5076864*sqrt(3)*Ca^2*Nf*pi^2*Tf
- 62208*sqrt(3)*Ca^2*Nf*scripth312*Tf
- 62208*sqrt(3)*Ca^2*Nf*scripth432*Tf
+ 4121280*sqrt(3)*Ca^2*Nf*Tf*z3
+ 35847360*sqrt(3)*Ca^2*Nf*Tf
+ 414720*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
- 32845824*sqrt(3)*Ca*Cf*Nf*Tf*z3
+ 33716736*sqrt(3)*Ca*Cf*Nf*Tf
+ 1410048*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
- 3981312*sqrt(3)*Ca*Nf^2*Tf^2*z3
- 5225472*sqrt(3)*Ca*Nf^2*Tf^2
- 1119744*sqrt(3)*Cf^2*Nf*Tf
+ 11943936*sqrt(3)*Cf*Nf^2*Tf^2*z3
- 11446272*sqrt(3)*Cf*Nf^2*Tf^2
- 1305*alp^4*Ca^3*pi^3
+ 14007*alp^3*Ca^3*pi^3
- 3480*alp^3*Ca^2*Nf*pi^3*Tf
- 45327*alp^2*Ca^3*pi^3
+ 22272*alp^2*Ca^2*Nf*pi^3*Tf
- 46023*alp*Ca^3*pi^3
+ 9048*alp*Ca^2*Nf*pi^3*Tf
+ 370968*Ca^3*pi^3
- 373056*Ca^2*Nf*pi^3*Tf
+ 89088*Ca*Nf^2*pi^3*Tf^2)/(559872*sqrt(3))*ap^3;

gamma_psi_momh(ap,alp) :=

alp*Cf*ap 

+ (Cf*(3*psiprime(1/3)*alp^3*Ca
+ 24*psiprime(1/3)*alp^2*Ca
- 15*psiprime(1/3)*alp*Ca
- 2*alp^3*Ca*pi^2
- 16*alp^2*Ca*pi^2
- 27*alp^2*Ca
+ 10*alp*Ca*pi^2
+ 54*alp*Ca
+ 675*Ca
- 162*Cf
- 216*Nf*Tf))/108*ap^2

+ (Cf*(405*ln(3)^2*alp^4*Ca^2*pi
- 2592*ln(3)^2*alp^3*Ca^2*pi
+ 2835*ln(3)^2*alp^2*Ca^2*pi
+ 26568*ln(3)^2*alp*Ca^2*pi
- 10368*ln(3)^2*alp*Ca*Nf*pi*Tf
- 4860*ln(3)*alp^4*Ca^2*pi
+ 31104*ln(3)*alp^3*Ca^2*pi
- 34020*ln(3)*alp^2*Ca^2*pi
- 318816*ln(3)*alp*Ca^2*pi
+ 124416*ln(3)*alp*Ca*Nf*pi*Tf
+ 126*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^2
+ 2016*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2
+ 6804*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2
- 10080*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2
+ 3150*psiprime(1/3)^2*sqrt(3)*alp*Ca^2
- 168*psiprime(1/3)*sqrt(3)*alp^5*Ca^2*pi^2
- 2688*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*pi^2
+ 3888*psiprime(1/3)*sqrt(3)*alp^4*Ca^2
- 9072*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*pi^2
- 65448*psiprime(1/3)*sqrt(3)*alp^3*Ca^2
+ 13440*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*pi^2
+ 71064*psiprime(1/3)*sqrt(3)*alp^2*Ca^2
- 7776*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf
- 3456*psiprime(1/3)*sqrt(3)*alp^2*Ca*Nf*Tf
- 4200*psiprime(1/3)*sqrt(3)*alp*Ca^2*pi^2
+ 852768*psiprime(1/3)*sqrt(3)*alp*Ca^2
- 62208*psiprime(1/3)*sqrt(3)*alp*Ca*Cf
- 347328*psiprime(1/3)*sqrt(3)*alp*Ca*Nf*Tf
- 162000*psiprime(1/3)*sqrt(3)*Ca^2
+ 38880*psiprime(1/3)*sqrt(3)*Ca*Cf
+ 51840*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 27*psiprime3(1/3)*sqrt(3)*alp^4*Ca^2
- 297*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2
- 135*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2
+ 3213*psiprime3(1/3)*sqrt(3)*alp*Ca^2
+ 58320*sqrt(3)*ss2(pi/6)*alp^4*Ca^2
- 373248*sqrt(3)*ss2(pi/6)*alp^3*Ca^2
+ 408240*sqrt(3)*ss2(pi/6)*alp^2*Ca^2
+ 3825792*sqrt(3)*ss2(pi/6)*alp*Ca^2
- 1492992*sqrt(3)*ss2(pi/6)*alp*Ca*Nf*Tf
- 116640*sqrt(3)*ss2(pi/2)*alp^4*Ca^2
+ 746496*sqrt(3)*ss2(pi/2)*alp^3*Ca^2
- 816480*sqrt(3)*ss2(pi/2)*alp^2*Ca^2
- 7651584*sqrt(3)*ss2(pi/2)*alp*Ca^2
+ 2985984*sqrt(3)*ss2(pi/2)*alp*Ca*Nf*Tf
- 97200*sqrt(3)*ss3(pi/6)*alp^4*Ca^2
+ 622080*sqrt(3)*ss3(pi/6)*alp^3*Ca^2
- 680400*sqrt(3)*ss3(pi/6)*alp^2*Ca^2
- 6376320*sqrt(3)*ss3(pi/6)*alp*Ca^2
+ 2488320*sqrt(3)*ss3(pi/6)*alp*Ca*Nf*Tf
+ 77760*sqrt(3)*ss3(pi/2)*alp^4*Ca^2
- 497664*sqrt(3)*ss3(pi/2)*alp^3*Ca^2
+ 544320*sqrt(3)*ss3(pi/2)*alp^2*Ca^2
+ 5101056*sqrt(3)*ss3(pi/2)*alp*Ca^2
- 1990656*sqrt(3)*ss3(pi/2)*alp*Ca*Nf*Tf
+ 56*sqrt(3)*alp^5*Ca^2*pi^4
+ 824*sqrt(3)*alp^4*Ca^2*pi^4
- 2592*sqrt(3)*alp^4*Ca^2*pi^2
- 972*sqrt(3)*alp^4*Ca^2*z3
+ 3816*sqrt(3)*alp^3*Ca^2*pi^4
+ 43632*sqrt(3)*alp^3*Ca^2*pi^2
- 7776*sqrt(3)*alp^3*Ca^2*scripth312
- 7776*sqrt(3)*alp^3*Ca^2*scripth432
+ 33048*sqrt(3)*alp^3*Ca^2*z3
+ 48600*sqrt(3)*alp^3*Ca^2
- 46656*sqrt(3)*alp^3*Ca*Cf
- 4120*sqrt(3)*alp^2*Ca^2*pi^4
- 47376*sqrt(3)*alp^2*Ca^2*pi^2
+ 34992*sqrt(3)*alp^2*Ca^2*scripth312
+ 34992*sqrt(3)*alp^2*Ca^2*scripth432
- 53460*sqrt(3)*alp^2*Ca^2*z3
- 268272*sqrt(3)*alp^2*Ca^2
+ 5184*sqrt(3)*alp^2*Ca*Cf*pi^2
- 69984*sqrt(3)*alp^2*Ca*Cf
+ 2304*sqrt(3)*alp^2*Ca*Nf*pi^2*Tf
+ 124416*sqrt(3)*alp^2*Ca*Nf*Tf
- 7168*sqrt(3)*alp*Ca^2*pi^4
- 568512*sqrt(3)*alp*Ca^2*pi^2
- 7776*sqrt(3)*alp*Ca^2*scripth312
- 7776*sqrt(3)*alp*Ca^2*scripth432
- 1809864*sqrt(3)*alp*Ca^2*z3
- 660960*sqrt(3)*alp*Ca^2
+ 41472*sqrt(3)*alp*Ca*Cf*pi^2
+ 419904*sqrt(3)*alp*Ca*Cf
+ 231552*sqrt(3)*alp*Ca*Nf*pi^2*Tf
+ 622080*sqrt(3)*alp*Ca*Nf*Tf*z3
+ 202176*sqrt(3)*alp*Ca*Nf*Tf
+ 108000*sqrt(3)*Ca^2*pi^2
- 2857680*sqrt(3)*Ca^2*z3
+ 6304392*sqrt(3)*Ca^2
- 25920*sqrt(3)*Ca*Cf*pi^2
+ 1119744*sqrt(3)*Ca*Cf*z3
- 2169504*sqrt(3)*Ca*Cf
- 34560*sqrt(3)*Ca*Nf*pi^2*Tf
+ 746496*sqrt(3)*Ca*Nf*Tf*z3
- 3203712*sqrt(3)*Ca*Nf*Tf
+ 139968*sqrt(3)*Cf^2
- 186624*sqrt(3)*Cf*Nf*Tf
+ 248832*sqrt(3)*Nf^2*Tf^2
- 435*alp^4*Ca^2*pi^3
+ 2784*alp^3*Ca^2*pi^3
- 3045*alp^2*Ca^2*pi^3
- 28536*alp*Ca^2*pi^3
+ 11136*alp*Ca*Nf*pi^3*Tf))/(93312*sqrt(3))*ap^3;

gamma_c_momh(ap,alp) :=

(Ca*(alp - 3))/4*ap 

+ (Ca*(3*psiprime(1/3)*alp^3*Ca
+ 15*psiprime(1/3)*alp^2*Ca
- 87*psiprime(1/3)*alp*Ca
+ 45*psiprime(1/3)*Ca
- 2*alp^3*Ca*pi^2
- 10*alp^2*Ca*pi^2
- 27*alp^2*Ca
+ 58*alp*Ca*pi^2
+ 135*alp*Ca
- 30*Ca*pi^2
- 594*Ca
+ 216*Nf*Tf))/432*ap^2

+ (Ca*(405*ln(3)^2*alp^4*Ca^2*pi
- 3807*ln(3)^2*alp^3*Ca^2*pi
+ 10611*ln(3)^2*alp^2*Ca^2*pi
+ 18063*ln(3)^2*alp*Ca^2*pi
- 10368*ln(3)^2*alp*Ca*Nf*pi*Tf
- 79704*ln(3)^2*Ca^2*pi
+ 31104*ln(3)^2*Ca*Nf*pi*Tf
- 4860*ln(3)*alp^4*Ca^2*pi
+ 45684*ln(3)*alp^3*Ca^2*pi
- 127332*ln(3)*alp^2*Ca^2*pi
- 216756*ln(3)*alp*Ca^2*pi
+ 124416*ln(3)*alp*Ca*Nf*pi*Tf
+ 956448*ln(3)*Ca^2*pi
- 373248*ln(3)*Ca*Nf*pi*Tf
+ 126*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^2
+ 1638*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2
+ 756*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2
- 30492*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2
+ 33390*psiprime(1/3)^2*sqrt(3)*alp*Ca^2
- 9450*psiprime(1/3)^2*sqrt(3)*Ca^2
- 168*psiprime(1/3)*sqrt(3)*alp^5*Ca^2*pi^2
- 2184*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*pi^2
+ 3888*psiprime(1/3)*sqrt(3)*alp^4*Ca^2
- 1008*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*pi^2
- 77112*psiprime(1/3)*sqrt(3)*alp^3*Ca^2
+ 40656*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*pi^2
+ 214272*psiprime(1/3)*sqrt(3)*alp^2*Ca^2
+ 17280*psiprime(1/3)*sqrt(3)*alp^2*Ca*Nf*Tf
- 44520*psiprime(1/3)*sqrt(3)*alp*Ca^2*pi^2
+ 311688*psiprime(1/3)*sqrt(3)*alp*Ca^2
- 202176*psiprime(1/3)*sqrt(3)*alp*Ca*Nf*Tf
+ 12600*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 1677024*psiprime(1/3)*sqrt(3)*Ca^2
+ 741312*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 27*psiprime3(1/3)*sqrt(3)*alp^4*Ca^2
- 378*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2
+ 756*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2
+ 3618*psiprime3(1/3)*sqrt(3)*alp*Ca^2
- 9639*psiprime3(1/3)*sqrt(3)*Ca^2
+ 58320*sqrt(3)*ss2(pi/6)*alp^4*Ca^2
- 548208*sqrt(3)*ss2(pi/6)*alp^3*Ca^2
+ 1527984*sqrt(3)*ss2(pi/6)*alp^2*Ca^2
+ 2601072*sqrt(3)*ss2(pi/6)*alp*Ca^2
- 1492992*sqrt(3)*ss2(pi/6)*alp*Ca*Nf*Tf
- 11477376*sqrt(3)*ss2(pi/6)*Ca^2
+ 4478976*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
- 116640*sqrt(3)*ss2(pi/2)*alp^4*Ca^2
+ 1096416*sqrt(3)*ss2(pi/2)*alp^3*Ca^2
- 3055968*sqrt(3)*ss2(pi/2)*alp^2*Ca^2
- 5202144*sqrt(3)*ss2(pi/2)*alp*Ca^2
+ 2985984*sqrt(3)*ss2(pi/2)*alp*Ca*Nf*Tf
+ 22954752*sqrt(3)*ss2(pi/2)*Ca^2
- 8957952*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
- 97200*sqrt(3)*ss3(pi/6)*alp^4*Ca^2
+ 913680*sqrt(3)*ss3(pi/6)*alp^3*Ca^2
- 2546640*sqrt(3)*ss3(pi/6)*alp^2*Ca^2
- 4335120*sqrt(3)*ss3(pi/6)*alp*Ca^2
+ 2488320*sqrt(3)*ss3(pi/6)*alp*Ca*Nf*Tf
+ 19128960*sqrt(3)*ss3(pi/6)*Ca^2
- 7464960*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+ 77760*sqrt(3)*ss3(pi/2)*alp^4*Ca^2
- 730944*sqrt(3)*ss3(pi/2)*alp^3*Ca^2
+ 2037312*sqrt(3)*ss3(pi/2)*alp^2*Ca^2
+ 3468096*sqrt(3)*ss3(pi/2)*alp*Ca^2
- 1990656*sqrt(3)*ss3(pi/2)*alp*Ca*Nf*Tf
- 15303168*sqrt(3)*ss3(pi/2)*Ca^2
+ 5971968*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+ 56*sqrt(3)*alp^5*Ca^2*pi^4
+ 656*sqrt(3)*alp^4*Ca^2*pi^4
- 2592*sqrt(3)*alp^4*Ca^2*pi^2
- 972*sqrt(3)*alp^4*Ca^2*z3
+ 1344*sqrt(3)*alp^3*Ca^2*pi^4
+ 51408*sqrt(3)*alp^3*Ca^2*pi^2
- 7776*sqrt(3)*alp^3*Ca^2*scripth312
- 7776*sqrt(3)*alp^3*Ca^2*scripth432
+ 105948*sqrt(3)*alp^3*Ca^2*z3
- 91368*sqrt(3)*alp^3*Ca^2
- 15568*sqrt(3)*alp^2*Ca^2*pi^4
- 142848*sqrt(3)*alp^2*Ca^2*pi^2
+ 58320*sqrt(3)*alp^2*Ca^2*scripth312
+ 58320*sqrt(3)*alp^2*Ca^2*scripth432
+ 57348*sqrt(3)*alp^2*Ca^2*z3
- 75816*sqrt(3)*alp^2*Ca^2
- 11520*sqrt(3)*alp^2*Ca*Nf*pi^2*Tf
- 62208*sqrt(3)*alp^2*Ca*Nf*Tf
+ 5192*sqrt(3)*alp*Ca^2*pi^4
- 207792*sqrt(3)*alp*Ca^2*pi^2
- 112752*sqrt(3)*alp*Ca^2*scripth312
- 112752*sqrt(3)*alp*Ca^2*scripth432
- 891324*sqrt(3)*alp*Ca^2*z3
+ 2218104*sqrt(3)*alp*Ca^2
+ 134784*sqrt(3)*alp*Ca*Nf*pi^2*Tf
+ 435456*sqrt(3)*alp*Ca*Nf*Tf*z3
- 808704*sqrt(3)*alp*Ca*Nf*Tf
+ 21504*sqrt(3)*Ca^2*pi^4
+ 1118016*sqrt(3)*Ca^2*pi^2
+ 23328*sqrt(3)*Ca^2*scripth312
+ 23328*sqrt(3)*Ca^2*scripth432
+ 2921832*sqrt(3)*Ca^2*z3
- 8567208*sqrt(3)*Ca^2
- 494208*sqrt(3)*Ca*Nf*pi^2*Tf
- 559872*sqrt(3)*Ca*Nf*Tf*z3
+ 6780672*sqrt(3)*Ca*Nf*Tf
+ 559872*sqrt(3)*Cf*Nf*Tf
- 1244160*sqrt(3)*Nf^2*Tf^2
- 435*alp^4*Ca^2*pi^3
+ 4089*alp^3*Ca^2*pi^3
- 11397*alp^2*Ca^2*pi^3
- 19401*alp*Ca^2*pi^3
+ 11136*alp*Ca*Nf*pi^3*Tf
+ 85608*Ca^2*pi^3
- 33408*Ca*Nf*pi^3*Tf))/(373248*sqrt(3))*ap^3;

a_momh := 

a 

+ ( - 3*psiprime(1/3)*al^2*Ca
- 24*psiprime(1/3)*al*Ca
+ 15*psiprime(1/3)*Ca
+ 2*al^2*Ca*pi^2
+ 27*al^2*Ca
+ 16*al*Ca*pi^2
+ 162*al*Ca
- 10*Ca*pi^2
+ 615*Ca
- 240*Nf*Tf)/108*a^2

+ ( - 405*ln(3)^2*al^3*Ca^2*pi
+ 2592*ln(3)^2*al^2*Ca^2*pi
- 2835*ln(3)^2*al*Ca^2*pi
- 26568*ln(3)^2*Ca^2*pi
+ 10368*ln(3)^2*Ca*Nf*pi*Tf
+ 4860*ln(3)*al^3*Ca^2*pi
- 31104*ln(3)*al^2*Ca^2*pi
+ 34020*ln(3)*al*Ca^2*pi
+ 318816*ln(3)*Ca^2*pi
- 124416*ln(3)*Ca*Nf*pi*Tf
+ 18*psiprime(1/3)^2*sqrt(3)*al^4*Ca^2
+ 288*psiprime(1/3)^2*sqrt(3)*al^3*Ca^2
+ 972*psiprime(1/3)^2*sqrt(3)*al^2*Ca^2
- 1440*psiprime(1/3)^2*sqrt(3)*al*Ca^2
+ 450*psiprime(1/3)^2*sqrt(3)*Ca^2
- 24*psiprime(1/3)*sqrt(3)*al^4*Ca^2*pi^2
- 384*psiprime(1/3)*sqrt(3)*al^3*Ca^2*pi^2
- 15552*psiprime(1/3)*sqrt(3)*al^3*Ca^2
- 1296*psiprime(1/3)*sqrt(3)*al^2*Ca^2*pi^2
- 3240*psiprime(1/3)*sqrt(3)*al^2*Ca^2
+ 1920*psiprime(1/3)*sqrt(3)*al*Ca^2*pi^2
- 152856*psiprime(1/3)*sqrt(3)*al*Ca^2
+ 39168*psiprime(1/3)*sqrt(3)*al*Ca*Nf*Tf
- 600*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 458928*psiprime(1/3)*sqrt(3)*Ca^2
+ 206784*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
- 27*psiprime3(1/3)*sqrt(3)*al^3*Ca^2
+ 297*psiprime3(1/3)*sqrt(3)*al^2*Ca^2
+ 135*psiprime3(1/3)*sqrt(3)*al*Ca^2
- 3213*psiprime3(1/3)*sqrt(3)*Ca^2
- 58320*sqrt(3)*ss2(pi/6)*al^3*Ca^2
+ 373248*sqrt(3)*ss2(pi/6)*al^2*Ca^2
- 408240*sqrt(3)*ss2(pi/6)*al*Ca^2
- 3825792*sqrt(3)*ss2(pi/6)*Ca^2
+ 1492992*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+ 116640*sqrt(3)*ss2(pi/2)*al^3*Ca^2
- 746496*sqrt(3)*ss2(pi/2)*al^2*Ca^2
+ 816480*sqrt(3)*ss2(pi/2)*al*Ca^2
+ 7651584*sqrt(3)*ss2(pi/2)*Ca^2
- 2985984*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 97200*sqrt(3)*ss3(pi/6)*al^3*Ca^2
- 622080*sqrt(3)*ss3(pi/6)*al^2*Ca^2
+ 680400*sqrt(3)*ss3(pi/6)*al*Ca^2
+ 6376320*sqrt(3)*ss3(pi/6)*Ca^2
- 2488320*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
- 77760*sqrt(3)*ss3(pi/2)*al^3*Ca^2
+ 497664*sqrt(3)*ss3(pi/2)*al^2*Ca^2
- 544320*sqrt(3)*ss3(pi/2)*al*Ca^2
- 5101056*sqrt(3)*ss3(pi/2)*Ca^2
+ 1990656*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+ 8*sqrt(3)*al^4*Ca^2*pi^4
+ 200*sqrt(3)*al^3*Ca^2*pi^4
+ 10368*sqrt(3)*al^3*Ca^2*pi^2
+ 972*sqrt(3)*al^3*Ca^2*z3
+ 52488*sqrt(3)*al^3*Ca^2
- 360*sqrt(3)*al^2*Ca^2*pi^4
+ 2160*sqrt(3)*al^2*Ca^2*pi^2
+ 7776*sqrt(3)*al^2*Ca^2*scripth312
+ 7776*sqrt(3)*al^2*Ca^2*scripth432
- 33048*sqrt(3)*al^2*Ca^2*z3
+ 347976*sqrt(3)*al^2*Ca^2
- 1000*sqrt(3)*al*Ca^2*pi^4
+ 101904*sqrt(3)*al*Ca^2*pi^2
- 34992*sqrt(3)*al*Ca^2*scripth312
- 34992*sqrt(3)*al*Ca^2*scripth432
+ 135108*sqrt(3)*al*Ca^2*z3
+ 1353024*sqrt(3)*al*Ca^2
- 26112*sqrt(3)*al*Ca*Nf*pi^2*Tf
- 342144*sqrt(3)*al*Ca*Nf*Tf
+ 8768*sqrt(3)*Ca^2*pi^4
+ 305952*sqrt(3)*Ca^2*pi^2
+ 7776*sqrt(3)*Ca^2*scripth312
+ 7776*sqrt(3)*Ca^2*scripth432
+ 153576*sqrt(3)*Ca^2*z3
+ 6521760*sqrt(3)*Ca^2
- 137856*sqrt(3)*Ca*Nf*pi^2*Tf
- 995328*sqrt(3)*Ca*Nf*Tf*z3
- 4015296*sqrt(3)*Ca*Nf*Tf
+ 1492992*sqrt(3)*Cf*Nf*Tf*z3
- 1710720*sqrt(3)*Cf*Nf*Tf
+ 460800*sqrt(3)*Nf^2*Tf^2
+ 435*al^3*Ca^2*pi^3
- 2784*al^2*Ca^2*pi^3
+ 3045*al*Ca^2*pi^3
+ 28536*Ca^2*pi^3
- 11136*Ca*Nf*pi^3*Tf)/(93312*sqrt(3))*a^3;

c_g_momh(a,al) :=

1 

+ (3*psiprime(1/3)*al^2*Ca
+ 24*psiprime(1/3)*al*Ca
- 15*psiprime(1/3)*Ca
- 2*al^2*Ca*pi^2
- 27*al^2*Ca
- 16*al*Ca*pi^2
- 162*al*Ca
+ 10*Ca*pi^2
- 615*Ca
+ 240*Nf*Tf)/216*a

+ (135*ln(3)^2*sqrt(3)*al^3*Ca^2*pi
- 864*ln(3)^2*sqrt(3)*al^2*Ca^2*pi
+ 945*ln(3)^2*sqrt(3)*al*Ca^2*pi
+ 8856*ln(3)^2*sqrt(3)*Ca^2*pi
- 3456*ln(3)^2*sqrt(3)*Ca*Nf*pi*Tf
- 1620*ln(3)*sqrt(3)*al^3*Ca^2*pi
+ 10368*ln(3)*sqrt(3)*al^2*Ca^2*pi
- 11340*ln(3)*sqrt(3)*al*Ca^2*pi
- 106272*ln(3)*sqrt(3)*Ca^2*pi
+ 41472*ln(3)*sqrt(3)*Ca*Nf*pi*Tf
+ 36*psiprime(1/3)^2*al^4*Ca^2
+ 576*psiprime(1/3)^2*al^3*Ca^2
+ 1944*psiprime(1/3)^2*al^2*Ca^2
- 2880*psiprime(1/3)^2*al*Ca^2
+ 900*psiprime(1/3)^2*Ca^2
- 48*psiprime(1/3)*al^4*Ca^2*pi^2
- 972*psiprime(1/3)*al^4*Ca^2
- 768*psiprime(1/3)*al^3*Ca^2*pi^2
+ 1944*psiprime(1/3)*al^3*Ca^2
- 2592*psiprime(1/3)*al^2*Ca^2*pi^2
- 60696*psiprime(1/3)*al^2*Ca^2
+ 8640*psiprime(1/3)*al^2*Ca*Nf*Tf
+ 3840*psiprime(1/3)*al*Ca^2*pi^2
+ 4896*psiprime(1/3)*al*Ca^2
+ 29952*psiprime(1/3)*al*Ca*Nf*Tf
- 1200*psiprime(1/3)*Ca^2*pi^2
+ 569628*psiprime(1/3)*Ca^2
- 249984*psiprime(1/3)*Ca*Nf*Tf
+ 27*psiprime3(1/3)*al^3*Ca^2
- 297*psiprime3(1/3)*al^2*Ca^2
- 135*psiprime3(1/3)*al*Ca^2
+ 3213*psiprime3(1/3)*Ca^2
- 145*sqrt(3)*al^3*Ca^2*pi^3
+ 928*sqrt(3)*al^2*Ca^2*pi^3
- 1015*sqrt(3)*al*Ca^2*pi^3
- 9512*sqrt(3)*Ca^2*pi^3
+ 3712*sqrt(3)*Ca*Nf*pi^3*Tf
+ 58320*ss2(pi/6)*al^3*Ca^2
- 373248*ss2(pi/6)*al^2*Ca^2
+ 408240*ss2(pi/6)*al*Ca^2
+ 3825792*ss2(pi/6)*Ca^2
- 1492992*ss2(pi/6)*Ca*Nf*Tf
- 116640*ss2(pi/2)*al^3*Ca^2
+ 746496*ss2(pi/2)*al^2*Ca^2
- 816480*ss2(pi/2)*al*Ca^2
- 7651584*ss2(pi/2)*Ca^2
+ 2985984*ss2(pi/2)*Ca*Nf*Tf
- 97200*ss3(pi/6)*al^3*Ca^2
+ 622080*ss3(pi/6)*al^2*Ca^2
- 680400*ss3(pi/6)*al*Ca^2
- 6376320*ss3(pi/6)*Ca^2
+ 2488320*ss3(pi/6)*Ca*Nf*Tf
+ 77760*ss3(pi/2)*al^3*Ca^2
- 497664*ss3(pi/2)*al^2*Ca^2
+ 544320*ss3(pi/2)*al*Ca^2
+ 5101056*ss3(pi/2)*Ca^2
- 1990656*ss3(pi/2)*Ca*Nf*Tf
+ 16*al^4*Ca^2*pi^4
+ 648*al^4*Ca^2*pi^2
+ 4374*al^4*Ca^2
+ 184*al^3*Ca^2*pi^4
- 1296*al^3*Ca^2*pi^2
- 972*al^3*Ca^2*z3
+ 1656*al^2*Ca^2*pi^4
+ 40464*al^2*Ca^2*pi^2
- 7776*al^2*Ca^2*scripth312
- 7776*al^2*Ca^2*scripth432
+ 33048*al^2*Ca^2*z3
+ 8748*al^2*Ca^2
- 5760*al^2*Ca*Nf*pi^2*Tf
- 77760*al^2*Ca*Nf*Tf
- 920*al*Ca^2*pi^4
- 3264*al*Ca^2*pi^2
+ 34992*al*Ca^2*scripth312
+ 34992*al*Ca^2*scripth432
- 135108*al*Ca^2*z3
- 157464*al*Ca^2
- 19968*al*Ca*Nf*pi^2*Tf
- 124416*al*Ca*Nf*Tf
- 8168*Ca^2*pi^4
- 379752*Ca^2*pi^2
- 7776*Ca^2*scripth312
- 7776*Ca^2*scripth432
- 153576*Ca^2*z3
- 4252410*Ca^2
+ 166656*Ca*Nf*pi^2*Tf
+ 995328*Ca*Nf*Tf*z3
+ 2244096*Ca*Nf*Tf
- 1492992*Cf*Nf*Tf*z3
+ 1710720*Cf*Nf*Tf
- 115200*Nf^2*Tf^2)/186624*a^2;

c_a_momh(a,al) :=

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 

+ (810*al^3*Ca^2 + 2430*al^2*Ca^2 + 5184*al*Ca^2*z3 + 2817*al*Ca^2 
- 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 - 20736*Ca*nf*Tf*z3 
- 69272*Ca*Nf*Tf + 41472*Cf*nf*Tf*z3 - 47520*Cf*nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2;

c_psi_momh(a,al) :=

1 + Ca*a 

+ (Ca*( - 36*al^2*Ca*z3 + 72*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 
+ 1943*Ca - 760*Nf*Tf))/192*a^2,a,0,2);

c_c_momh(a,al) :=

1 - al*Cf*a 

+ (Cf*( - 9*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2,a,0,2);



   sumgraphccgms :=

       + a*Ca*Sigma_1 * (
          - 1/2
          - 2/27*al*pi^2
          - 1/2*al
          - 1/108*al^2*pi^2
          + 5/108*pi^2
          - 5/72*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          + 1/72*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_2 * (
          + 1/4
          - 1/27*al*pi^2
          - 1/4*al
          + 1/108*al^2*pi^2
          - 5/108*pi^2
          + 5/72*psiprime(1/3)
          + 1/18*psiprime(1/3)*al
          - 1/72*psiprime(1/3)*al^2
          )

       + a^2*Ca*Tf*Nf*Sigma_1 * (
          + 31/36
          - 2/81*al*pi^2
          + 1/6*al
          - 5/243*al^2*pi^2
          + 409/486*pi^2
          + 4/3*z3
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          - 409/324*psiprime(1/3)
          + 1/27*psiprime(1/3)*al
          + 5/162*psiprime(1/3)*al^2
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_2 * (
          - 11/36
          + 2/81*al*pi^2
          - 1/6*al
          + 5/243*al^2*pi^2
          - 409/486*pi^2
          - 4/3*z3
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 409/324*psiprime(1/3)
          - 1/27*psiprime(1/3)*al
          - 5/162*psiprime(1/3)*al^2
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_1 * (
          - 901/288
          - 269/1296*al*pi^2
          + 5/2592*al*pi^4
          + 125/192*al*z3
          + 3/16*al*scripth312
          + 3/16*al*scripth432
          - 111/32*al
          + 385/3888*al^2*pi^2
          + 11/2592*al^2*pi^4
          - 1/96*al^2*z3
          - 1/24*al^2*scripth312
          - 1/24*al^2*scripth432
          - 13/48*al^2
          - 1/36*al^3*pi^2
          - 1/2592*al^3*pi^4
          - 1/192*al^3*z3
          + 1/432*al^4*pi^2
          - 7309/3888*pi^2
          - 119/2592*pi^4
          - 313/96*z3
          - 1/24*scripth312
          - 1/24*scripth432
          + 41/2*ss2(1/6*pi)
          + 35/16*ss2(1/6*pi)*al
          - 2*ss2(1/6*pi)*al^2
          + 5/16*ss2(1/6*pi)*al^3
          - 41*ss2(1/2*pi)
          - 35/8*ss2(1/2*pi)*al
          + 4*ss2(1/2*pi)*al^2
          - 5/8*ss2(1/2*pi)*al^3
          - 205/6*ss3(1/6*pi)
          - 175/48*ss3(1/6*pi)*al
          + 10/3*ss3(1/6*pi)*al^2
          - 25/48*ss3(1/6*pi)*al^3
          + 82/3*ss3(1/2*pi)
          + 35/12*ss3(1/2*pi)*al
          - 8/3*ss3(1/2*pi)*al^2
          + 5/12*ss3(1/2*pi)*al^3
          + 7309/2592*psiprime(1/3)
          + 269/864*psiprime(1/3)*al
          - 385/2592*psiprime(1/3)*al^2
          + 1/24*psiprime(1/3)*al^3
          - 1/288*psiprime(1/3)*al^4
          + 119/6912*psiprime3(1/3)
          - 5/6912*psiprime3(1/3)*al
          - 11/6912*psiprime3(1/3)*al^2
          + 1/6912*psiprime3(1/3)*al^3
          - 1015/62208/(sqrt(3))*al*pi^3
          + 29/1944/(sqrt(3))*al^2*pi^3
          - 145/62208/(sqrt(3))*al^3*pi^3
          - 1189/7776/(sqrt(3))*pi^3
          - 35/192/(sqrt(3))*ln(3)*al*pi
          + 1/6/(sqrt(3))*ln(3)*al^2*pi
          - 5/192/(sqrt(3))*ln(3)*al^3*pi
          - 41/24/(sqrt(3))*ln(3)*pi
          + 35/2304/(sqrt(3))*ln(3)^2*al*pi
          - 1/72/(sqrt(3))*ln(3)^2*al^2*pi
          + 5/2304/(sqrt(3))*ln(3)^2*al^3*pi
          + 41/288/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_2 * (
          + 455/288
          - 361/1296*al*pi^2
          + 19/2592*al*pi^4
          - 53/192*al*z3
          - 7/32*al
          - 817/3888*al^2*pi^2
          + 7/2592*al^2*pi^4
          + 1/96*al^2*z3
          + 1/96*al^2*scripth312
          + 1/96*al^2*scripth432
          - 23/48*al^2
          + 1/36*al^3*pi^2
          + 1/2592*al^3*pi^4
          + 1/192*al^3*z3
          - 1/432*al^4*pi^2
          + 3799/3888*pi^2
          + 125/2592*pi^4
          + 229/96*z3
          + 7/96*scripth312
          + 7/96*scripth432
          - 113/8*ss2(1/6*pi)
          + 1/16*ss2(1/6*pi)*al
          + 7/8*ss2(1/6*pi)*al^2
          - 5/16*ss2(1/6*pi)*al^3
          + 113/4*ss2(1/2*pi)
          - 1/8*ss2(1/2*pi)*al
          - 7/4*ss2(1/2*pi)*al^2
          + 5/8*ss2(1/2*pi)*al^3
          + 565/24*ss3(1/6*pi)
          - 5/48*ss3(1/6*pi)*al
          - 35/24*ss3(1/6*pi)*al^2
          + 25/48*ss3(1/6*pi)*al^3
          - 113/6*ss3(1/2*pi)
          + 1/12*ss3(1/2*pi)*al
          + 7/6*ss3(1/2*pi)*al^2
          - 5/12*ss3(1/2*pi)*al^3
          - 3799/2592*psiprime(1/3)
          + 361/864*psiprime(1/3)*al
          + 817/2592*psiprime(1/3)*al^2
          - 1/24*psiprime(1/3)*al^3
          + 1/288*psiprime(1/3)*al^4
          - 125/6912*psiprime3(1/3)
          - 19/6912*psiprime3(1/3)*al
          - 7/6912*psiprime3(1/3)*al^2
          - 1/6912*psiprime3(1/3)*al^3
          - 29/62208/(sqrt(3))*al*pi^3
          - 203/31104/(sqrt(3))*al^2*pi^3
          + 145/62208/(sqrt(3))*al^3*pi^3
          + 3277/31104/(sqrt(3))*pi^3
          - 1/192/(sqrt(3))*ln(3)*al*pi
          - 7/96/(sqrt(3))*ln(3)*al^2*pi
          + 5/192/(sqrt(3))*ln(3)*al^3*pi
          + 113/96/(sqrt(3))*ln(3)*pi
          + 1/2304/(sqrt(3))*ln(3)^2*al*pi
          + 7/1152/(sqrt(3))*ln(3)^2*al^2*pi
          - 5/2304/(sqrt(3))*ln(3)^2*al^3*pi
          - 113/1152/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );


   sumgraphccgmomh :=

       + ap*Ca*Sigma_2 * (
          + 1/4
          - 1/27*alp*pi^2
          - 1/4*alp
          + 1/108*alp^2*pi^2
          - 5/108*pi^2
          + 5/72*psiprime(1/3)
          + 1/18*psiprime(1/3)*alp
          - 1/72*psiprime(1/3)*alp^2
          )

       + ap^2*Ca*Tf*Nf*Sigma_2 * (
          + 1/4
          + 2/81*alp*pi^2
          - 1/6*alp
          - 17/18*pi^2
          - 4/3*z3
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 17/12*psiprime(1/3)
          - 1/27*psiprime(1/3)*alp
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_2 * (
          + 1/32
          - 95/648*alp*pi^2
          + 97/7776*alp*pi^4
          - 53/192*alp*z3
          + 5/32*alp
          - 11/108*alp^2*pi^2
          + 35/2592*alp^2*pi^4
          + 1/96*alp^2*z3
          + 1/96*alp^2*scripth312
          + 1/96*alp^2*scripth432
          - 1/6*alp^2
          + 11/432*alp^3*pi^2
          - 5/7776*alp^3*pi^4
          + 1/192*alp^3*z3
          - 1/3888*alp^4*pi^4
          + 187/144*pi^2
          + 325/7776*pi^4
          + 229/96*z3
          + 7/96*scripth312
          + 7/96*scripth432
          - 113/8*ss2(1/6*pi)
          + 1/16*ss2(1/6*pi)*alp
          + 7/8*ss2(1/6*pi)*alp^2
          - 5/16*ss2(1/6*pi)*alp^3
          + 113/4*ss2(1/2*pi)
          - 1/8*ss2(1/2*pi)*alp
          - 7/4*ss2(1/2*pi)*alp^2
          + 5/8*ss2(1/2*pi)*alp^3
          + 565/24*ss3(1/6*pi)
          - 5/48*ss3(1/6*pi)*alp
          - 35/24*ss3(1/6*pi)*alp^2
          + 25/48*ss3(1/6*pi)*alp^3
          - 113/6*ss3(1/2*pi)
          + 1/12*ss3(1/2*pi)*alp
          + 7/6*ss3(1/2*pi)*alp^2
          - 5/12*ss3(1/2*pi)*alp^3
          - 187/96*psiprime(1/3)
          - 5/324*psiprime(1/3)*alp*pi^2
          + 95/432*psiprime(1/3)*alp
          - 7/216*psiprime(1/3)*alp^2*pi^2
          + 11/72*psiprime(1/3)*alp^2
          + 1/324*psiprime(1/3)*alp^3*pi^2
          - 11/288*psiprime(1/3)*alp^3
          + 1/1296*psiprime(1/3)*alp^4*pi^2
          + 25/1296*psiprime(1/3)*pi^2
          - 25/1728*psiprime(1/3)^2
          + 5/432*psiprime(1/3)^2*alp
          + 7/288*psiprime(1/3)^2*alp^2
          - 1/432*psiprime(1/3)^2*alp^3
          - 1/1728*psiprime(1/3)^2*alp^4
          - 125/6912*psiprime3(1/3)
          - 19/6912*psiprime3(1/3)*alp
          - 7/6912*psiprime3(1/3)*alp^2
          - 1/6912*psiprime3(1/3)*alp^3
          - 29/62208/(sqrt(3))*alp*pi^3
          - 203/31104/(sqrt(3))*alp^2*pi^3
          + 145/62208/(sqrt(3))*alp^3*pi^3
          + 3277/31104/(sqrt(3))*pi^3
          - 1/192/(sqrt(3))*ln(3)*alp*pi
          - 7/96/(sqrt(3))*ln(3)*alp^2*pi
          + 5/192/(sqrt(3))*ln(3)*alp^3*pi
          + 113/96/(sqrt(3))*ln(3)*pi
          + 1/2304/(sqrt(3))*ln(3)^2*alp*pi
          + 7/1152/(sqrt(3))*ln(3)^2*alp^2*pi
          - 5/2304/(sqrt(3))*ln(3)^2*alp^3*pi
          - 113/1152/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMq renormalization group functions and quark-gluon vertex amplitudes
                              in MSbar and MOMq

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



beta_momq(ap,alp) :=

( - 11*Ca + 4*Nf*Tf)/3*ap^2 

+ ( - 18*psiprime(1/3)*alp^3*Ca^2
+ 114*psiprime(1/3)*alp^2*Ca^2
+ 144*psiprime(1/3)*alp^2*Ca*Cf
- 48*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 156*psiprime(1/3)*alp*Ca^2
- 624*psiprime(1/3)*alp*Ca*Cf
+ 96*psiprime(1/3)*alp*Ca*Nf*Tf
+ 384*psiprime(1/3)*alp*Cf*Nf*Tf
+ 12*alp^3*Ca^2*pi^2
+ 81*alp^3*Ca^2
- 76*alp^2*Ca^2*pi^2
- 432*alp^2*Ca^2
- 96*alp^2*Ca*Cf*pi^2
- 324*alp^2*Ca*Cf
+ 32*alp^2*Ca*Nf*pi^2*Tf
+ 216*alp^2*Ca*Nf*Tf
+ 104*alp*Ca^2*pi^2
+ 351*alp*Ca^2
+ 416*alp*Ca*Cf*pi^2
+ 1404*alp*Ca*Cf
- 64*alp*Ca*Nf*pi^2*Tf
- 216*alp*Ca*Nf*Tf
- 256*alp*Cf*Nf*pi^2*Tf
- 864*alp*Cf*Nf*Tf
- 3672*Ca^2
+ 2160*Ca*Nf*Tf
+ 1296*Cf*Nf*Tf)/324*ap^3

+ (4374*ln(3)^2*alp^3*Ca^3*pi
- 7776*ln(3)^2*alp^3*Ca^2*Cf*pi
+ 486*ln(3)^2*alp^2*Ca^3*pi
- 25920*ln(3)^2*alp^2*Ca^2*Cf*pi
+ 5832*ln(3)^2*alp^2*Ca^2*Nf*pi*Tf
+ 15552*ln(3)^2*alp^2*Ca*Cf^2*pi
- 10368*ln(3)^2*alp^2*Ca*Cf*Nf*pi*Tf
+ 10206*ln(3)^2*alp*Ca^3*pi
- 93312*ln(3)^2*alp*Ca^2*Cf*pi
+ 46656*ln(3)^2*alp*Ca*Cf^2*pi
- 101574*ln(3)^2*Ca^3*pi
+ 299376*ln(3)^2*Ca^2*Cf*pi
+ 8424*ln(3)^2*Ca^2*Nf*pi*Tf
+ 57024*ln(3)^2*Ca*Cf^2*pi
- 108864*ln(3)^2*Ca*Cf*Nf*pi*Tf
+ 10368*ln(3)^2*Ca*Nf^2*pi*Tf^2
- 20736*ln(3)^2*Cf^2*Nf*pi*Tf
- 52488*ln(3)*alp^3*Ca^3*pi
+ 93312*ln(3)*alp^3*Ca^2*Cf*pi
- 5832*ln(3)*alp^2*Ca^3*pi
+ 311040*ln(3)*alp^2*Ca^2*Cf*pi
- 69984*ln(3)*alp^2*Ca^2*Nf*pi*Tf
- 186624*ln(3)*alp^2*Ca*Cf^2*pi
+ 124416*ln(3)*alp^2*Ca*Cf*Nf*pi*Tf
- 122472*ln(3)*alp*Ca^3*pi
+ 1119744*ln(3)*alp*Ca^2*Cf*pi
- 559872*ln(3)*alp*Ca*Cf^2*pi
+ 1218888*ln(3)*Ca^3*pi
- 3592512*ln(3)*Ca^2*Cf*pi
- 101088*ln(3)*Ca^2*Nf*pi*Tf
- 684288*ln(3)*Ca*Cf^2*pi
+ 1306368*ln(3)*Ca*Cf*Nf*pi*Tf
- 124416*ln(3)*Ca*Nf^2*pi*Tf^2
+ 248832*ln(3)*Cf^2*Nf*pi*Tf
+ 1080*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^3
- 9972*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^3
- 25920*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Cf
+ 2448*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 13176*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^3
+ 152064*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Cf
- 13824*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 138240*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf^2
- 55296*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
+ 39600*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^3
- 70848*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Cf
- 10080*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 364032*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf^2
+ 145152*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 258048*psiprime(1/3)^2*sqrt(3)*alp^2*Cf^2*Nf*Tf
+ 1872*psiprime(1/3)^2*sqrt(3)*alp*Ca^3
+ 6336*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Cf
+ 29952*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Nf*Tf
- 4608*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf^2
+ 101376*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 73728*psiprime(1/3)^2*sqrt(3)*alp*Cf^2*Nf*Tf
+ 428868*psiprime(1/3)^2*sqrt(3)*Ca^3
- 931392*psiprime(1/3)^2*sqrt(3)*Ca^2*Cf
- 155952*psiprime(1/3)^2*sqrt(3)*Ca^2*Nf*Tf
+ 532224*psiprime(1/3)^2*sqrt(3)*Ca*Cf^2
+ 338688*psiprime(1/3)^2*sqrt(3)*Ca*Cf*Nf*Tf
- 193536*psiprime(1/3)^2*sqrt(3)*Cf^2*Nf*Tf
- 1440*psiprime(1/3)*sqrt(3)*alp^5*Ca^3*pi^2
- 13608*psiprime(1/3)*sqrt(3)*alp^5*Ca^3
+ 13296*psiprime(1/3)*sqrt(3)*alp^4*Ca^3*pi^2
+ 56052*psiprime(1/3)*sqrt(3)*alp^4*Ca^3
+ 34560*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Cf*pi^2
+ 182736*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Cf
- 3264*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
- 28512*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*Tf
- 17568*psiprime(1/3)*sqrt(3)*alp^3*Ca^3*pi^2
+ 101736*psiprime(1/3)*sqrt(3)*alp^3*Ca^3
- 202752*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Cf*pi^2
- 905904*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Cf
+ 18432*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
+ 41472*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 184320*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf^2*pi^2
- 622080*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf^2
+ 73728*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*Nf*pi^2*Tf
+ 373248*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
- 52800*psiprime(1/3)*sqrt(3)*alp^2*Ca^3*pi^2
- 223236*psiprime(1/3)*sqrt(3)*alp^2*Ca^3
+ 94464*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Cf*pi^2
- 264384*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Cf
+ 13440*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
+ 164592*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 485376*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf^2*pi^2
+ 2633472*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf^2
- 193536*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
- 870912*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
- 344064*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*Nf*pi^2*Tf
- 1161216*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*Nf*Tf
- 2496*psiprime(1/3)*sqrt(3)*alp*Ca^3*pi^2
- 283500*psiprime(1/3)*sqrt(3)*alp*Ca^3
- 8448*psiprime(1/3)*sqrt(3)*alp*Ca^2*Cf*pi^2
- 3426624*psiprime(1/3)*sqrt(3)*alp*Ca^2*Cf
- 39936*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
+ 207360*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
+ 6144*psiprime(1/3)*sqrt(3)*alp*Ca*Cf^2*pi^2
+ 1638144*psiprime(1/3)*sqrt(3)*alp*Ca*Cf^2
- 135168*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
+ 974592*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*Tf
+ 98304*psiprime(1/3)*sqrt(3)*alp*Cf^2*Nf*pi^2*Tf
+ 1824768*psiprime(1/3)*sqrt(3)*alp*Cf^2*Nf*Tf
- 571824*psiprime(1/3)*sqrt(3)*Ca^3*pi^2
- 241596*psiprime(1/3)*sqrt(3)*Ca^3
+ 1241856*psiprime(1/3)*sqrt(3)*Ca^2*Cf*pi^2
+ 11710656*psiprime(1/3)*sqrt(3)*Ca^2*Cf
+ 207936*psiprime(1/3)*sqrt(3)*Ca^2*Nf*pi^2*Tf
- 2353968*psiprime(1/3)*sqrt(3)*Ca^2*Nf*Tf
- 709632*psiprime(1/3)*sqrt(3)*Ca*Cf^2*pi^2
- 8325504*psiprime(1/3)*sqrt(3)*Ca*Cf^2
- 451584*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
- 3556224*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
+ 981504*psiprime(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
+ 258048*psiprime(1/3)*sqrt(3)*Cf^2*Nf*pi^2*Tf
+ 2778624*psiprime(1/3)*sqrt(3)*Cf^2*Nf*Tf
- 165888*psiprime(1/3)*sqrt(3)*Cf*Nf^2*Tf^2
+ 1296*psiprime3(1/3)*sqrt(3)*alp^3*Ca^3
- 1296*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2*Cf
- 4995*psiprime3(1/3)*sqrt(3)*alp^2*Ca^3
+ 216*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Cf
+ 1728*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 10368*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf^2
- 1728*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
- 12393*psiprime3(1/3)*sqrt(3)*alp*Ca^3
- 1944*psiprime3(1/3)*sqrt(3)*alp*Ca^2*Cf
- 31104*psiprime3(1/3)*sqrt(3)*alp*Ca*Cf^2
- 46926*psiprime3(1/3)*sqrt(3)*Ca^3
- 28512*psiprime3(1/3)*sqrt(3)*Ca^2*Cf
+ 36072*psiprime3(1/3)*sqrt(3)*Ca^2*Nf*Tf
+ 171072*psiprime3(1/3)*sqrt(3)*Ca*Cf^2
+ 10368*psiprime3(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
- 6912*psiprime3(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
- 62208*psiprime3(1/3)*sqrt(3)*Cf^2*Nf*Tf
+ 629856*sqrt(3)*ss2(pi/6)*alp^3*Ca^3
- 1119744*sqrt(3)*ss2(pi/6)*alp^3*Ca^2*Cf
+ 69984*sqrt(3)*ss2(pi/6)*alp^2*Ca^3
- 3732480*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Cf
+ 839808*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
+ 2239488*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf^2
- 1492992*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf*Nf*Tf
+ 1469664*sqrt(3)*ss2(pi/6)*alp*Ca^3
- 13436928*sqrt(3)*ss2(pi/6)*alp*Ca^2*Cf
+ 6718464*sqrt(3)*ss2(pi/6)*alp*Ca*Cf^2
- 14626656*sqrt(3)*ss2(pi/6)*Ca^3
+ 43110144*sqrt(3)*ss2(pi/6)*Ca^2*Cf
+ 1213056*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+ 8211456*sqrt(3)*ss2(pi/6)*Ca*Cf^2
- 15676416*sqrt(3)*ss2(pi/6)*Ca*Cf*Nf*Tf
+ 1492992*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
- 2985984*sqrt(3)*ss2(pi/6)*Cf^2*Nf*Tf
- 1259712*sqrt(3)*ss2(pi/2)*alp^3*Ca^3
+ 2239488*sqrt(3)*ss2(pi/2)*alp^3*Ca^2*Cf
- 139968*sqrt(3)*ss2(pi/2)*alp^2*Ca^3
+ 7464960*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Cf
- 1679616*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
- 4478976*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf^2
+ 2985984*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf*Nf*Tf
- 2939328*sqrt(3)*ss2(pi/2)*alp*Ca^3
+ 26873856*sqrt(3)*ss2(pi/2)*alp*Ca^2*Cf
- 13436928*sqrt(3)*ss2(pi/2)*alp*Ca*Cf^2
+ 29253312*sqrt(3)*ss2(pi/2)*Ca^3
- 86220288*sqrt(3)*ss2(pi/2)*Ca^2*Cf
- 2426112*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
- 16422912*sqrt(3)*ss2(pi/2)*Ca*Cf^2
+ 31352832*sqrt(3)*ss2(pi/2)*Ca*Cf*Nf*Tf
- 2985984*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
+ 5971968*sqrt(3)*ss2(pi/2)*Cf^2*Nf*Tf
- 1049760*sqrt(3)*ss3(pi/6)*alp^3*Ca^3
+ 1866240*sqrt(3)*ss3(pi/6)*alp^3*Ca^2*Cf
- 116640*sqrt(3)*ss3(pi/6)*alp^2*Ca^3
+ 6220800*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Cf
- 1399680*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
- 3732480*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf^2
+ 2488320*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf*Nf*Tf
- 2449440*sqrt(3)*ss3(pi/6)*alp*Ca^3
+ 22394880*sqrt(3)*ss3(pi/6)*alp*Ca^2*Cf
- 11197440*sqrt(3)*ss3(pi/6)*alp*Ca*Cf^2
+ 24377760*sqrt(3)*ss3(pi/6)*Ca^3
- 71850240*sqrt(3)*ss3(pi/6)*Ca^2*Cf
- 2021760*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
- 13685760*sqrt(3)*ss3(pi/6)*Ca*Cf^2
+ 26127360*sqrt(3)*ss3(pi/6)*Ca*Cf*Nf*Tf
- 2488320*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+ 4976640*sqrt(3)*ss3(pi/6)*Cf^2*Nf*Tf
+ 839808*sqrt(3)*ss3(pi/2)*alp^3*Ca^3
- 1492992*sqrt(3)*ss3(pi/2)*alp^3*Ca^2*Cf
+ 93312*sqrt(3)*ss3(pi/2)*alp^2*Ca^3
- 4976640*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Cf
+ 1119744*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
+ 2985984*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf^2
- 1990656*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf*Nf*Tf
+ 1959552*sqrt(3)*ss3(pi/2)*alp*Ca^3
- 17915904*sqrt(3)*ss3(pi/2)*alp*Ca^2*Cf
+ 8957952*sqrt(3)*ss3(pi/2)*alp*Ca*Cf^2
- 19502208*sqrt(3)*ss3(pi/2)*Ca^3
+ 57480192*sqrt(3)*ss3(pi/2)*Ca^2*Cf
+ 1617408*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+ 10948608*sqrt(3)*ss3(pi/2)*Ca*Cf^2
- 20901888*sqrt(3)*ss3(pi/2)*Ca*Cf*Nf*Tf
+ 1990656*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
- 3981312*sqrt(3)*ss3(pi/2)*Cf^2*Nf*Tf
+ 480*sqrt(3)*alp^5*Ca^3*pi^4
+ 9072*sqrt(3)*alp^5*Ca^3*pi^2
+ 34992*sqrt(3)*alp^5*Ca^3
- 4432*sqrt(3)*alp^4*Ca^3*pi^4
- 37368*sqrt(3)*alp^4*Ca^3*pi^2
- 74358*sqrt(3)*alp^4*Ca^3
- 11520*sqrt(3)*alp^4*Ca^2*Cf*pi^4
- 121824*sqrt(3)*alp^4*Ca^2*Cf*pi^2
- 279936*sqrt(3)*alp^4*Ca^2*Cf
+ 1088*sqrt(3)*alp^4*Ca^2*Nf*pi^4*Tf
+ 19008*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
+ 69984*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 2400*sqrt(3)*alp^3*Ca^3*pi^4
- 67824*sqrt(3)*alp^3*Ca^3*pi^2
- 11664*sqrt(3)*alp^3*Ca^3*scripth312
- 11664*sqrt(3)*alp^3*Ca^3*scripth432
- 43740*sqrt(3)*alp^3*Ca^3*z3
- 363042*sqrt(3)*alp^3*Ca^3
+ 71040*sqrt(3)*alp^3*Ca^2*Cf*pi^4
+ 603936*sqrt(3)*alp^3*Ca^2*Cf*pi^2
+ 186624*sqrt(3)*alp^3*Ca^2*Cf*z3
+ 944784*sqrt(3)*alp^3*Ca^2*Cf
- 6144*sqrt(3)*alp^3*Ca^2*Nf*pi^4*Tf
- 27648*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
+ 23328*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 61440*sqrt(3)*alp^3*Ca*Cf^2*pi^4
+ 414720*sqrt(3)*alp^3*Ca*Cf^2*pi^2
+ 699840*sqrt(3)*alp^3*Ca*Cf^2
- 24576*sqrt(3)*alp^3*Ca*Cf*Nf*pi^4*Tf
- 248832*sqrt(3)*alp^3*Ca*Cf*Nf*pi^2*Tf
- 559872*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
+ 30920*sqrt(3)*alp^2*Ca^3*pi^4
+ 148824*sqrt(3)*alp^2*Ca^3*pi^2
+ 124416*sqrt(3)*alp^2*Ca^3*scripth312
+ 124416*sqrt(3)*alp^2*Ca^3*scripth432
+ 122472*sqrt(3)*alp^2*Ca^3*z3
+ 168642*sqrt(3)*alp^2*Ca^3
- 32064*sqrt(3)*alp^2*Ca^2*Cf*pi^4
+ 176256*sqrt(3)*alp^2*Ca^2*Cf*pi^2
- 93312*sqrt(3)*alp^2*Ca^2*Cf*scripth312
- 93312*sqrt(3)*alp^2*Ca^2*Cf*scripth432
- 77760*sqrt(3)*alp^2*Ca^2*Cf*z3
- 291600*sqrt(3)*alp^2*Ca^2*Cf
- 9088*sqrt(3)*alp^2*Ca^2*Nf*pi^4*Tf
- 109728*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 15552*sqrt(3)*alp^2*Ca^2*Nf*scripth312*Tf
- 15552*sqrt(3)*alp^2*Ca^2*Nf*scripth432*Tf
- 58320*sqrt(3)*alp^2*Ca^2*Nf*Tf*z3
- 19440*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 134144*sqrt(3)*alp^2*Ca*Cf^2*pi^4
- 1755648*sqrt(3)*alp^2*Ca*Cf^2*pi^2
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*scripth312
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*scripth432
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*z3
- 2612736*sqrt(3)*alp^2*Ca*Cf^2
+ 69120*sqrt(3)*alp^2*Ca*Cf*Nf*pi^4*Tf
+ 580608*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
+ 248832*sqrt(3)*alp^2*Ca*Cf*Nf*Tf*z3
+ 1073088*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 114688*sqrt(3)*alp^2*Cf^2*Nf*pi^4*Tf
+ 774144*sqrt(3)*alp^2*Cf^2*Nf*pi^2*Tf
+ 1306368*sqrt(3)*alp^2*Cf^2*Nf*Tf
+ 33880*sqrt(3)*alp*Ca^3*pi^4
+ 189000*sqrt(3)*alp*Ca^3*pi^2
+ 349920*sqrt(3)*alp*Ca^3*scripth312
+ 349920*sqrt(3)*alp*Ca^3*scripth432
+ 279936*sqrt(3)*alp*Ca^3*z3
+ 1004562*sqrt(3)*alp*Ca^3
+ 8000*sqrt(3)*alp*Ca^2*Cf*pi^4
+ 2284416*sqrt(3)*alp*Ca^2*Cf*pi^2
- 279936*sqrt(3)*alp*Ca^2*Cf*scripth312
- 279936*sqrt(3)*alp*Ca^2*Cf*scripth432
+ 139968*sqrt(3)*alp*Ca^2*Cf*z3
+ 3872448*sqrt(3)*alp*Ca^2*Cf
+ 13312*sqrt(3)*alp*Ca^2*Nf*pi^4*Tf
- 138240*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
- 443232*sqrt(3)*alp*Ca^2*Nf*Tf
+ 80896*sqrt(3)*alp*Ca*Cf^2*pi^4
- 1092096*sqrt(3)*alp*Ca*Cf^2*pi^2
+ 559872*sqrt(3)*alp*Ca*Cf^2*scripth312
+ 559872*sqrt(3)*alp*Ca*Cf^2*scripth432
+ 559872*sqrt(3)*alp*Ca*Cf^2*z3
+ 746496*sqrt(3)*alp*Ca*Cf^2
+ 45056*sqrt(3)*alp*Ca*Cf*Nf*pi^4*Tf
- 649728*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
- 2706048*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 32768*sqrt(3)*alp*Cf^2*Nf*pi^4*Tf
- 1216512*sqrt(3)*alp*Cf^2*Nf*pi^2*Tf
- 3732480*sqrt(3)*alp*Cf^2*Nf*Tf
+ 315744*sqrt(3)*Ca^3*pi^4
+ 161064*sqrt(3)*Ca^3*pi^2
+ 1197504*sqrt(3)*Ca^3*scripth312
+ 1197504*sqrt(3)*Ca^3*scripth432
+ 3624588*sqrt(3)*Ca^3*z3
- 21563820*sqrt(3)*Ca^3
- 337920*sqrt(3)*Ca^2*Cf*pi^4
- 7807104*sqrt(3)*Ca^2*Cf*pi^2
- 1026432*sqrt(3)*Ca^2*Cf*z3
- 956448*sqrt(3)*Ca^2*Cf
- 165504*sqrt(3)*Ca^2*Nf*pi^4*Tf
+ 1569312*sqrt(3)*Ca^2*Nf*pi^2*Tf
- 435456*sqrt(3)*Ca^2*Nf*scripth312*Tf
- 435456*sqrt(3)*Ca^2*Nf*scripth432*Tf
+ 3471984*sqrt(3)*Ca^2*Nf*Tf*z3
+ 18798480*sqrt(3)*Ca^2*Nf*Tf
- 219648*sqrt(3)*Ca*Cf^2*pi^4
+ 5550336*sqrt(3)*Ca*Cf^2*pi^2
- 684288*sqrt(3)*Ca*Cf^2*scripth312
- 684288*sqrt(3)*Ca*Cf^2*scripth432
- 9580032*sqrt(3)*Ca*Cf^2*z3
+ 2566080*sqrt(3)*Ca*Cf^2
+ 122880*sqrt(3)*Ca*Cf*Nf*pi^4*Tf
+ 2370816*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
- 7838208*sqrt(3)*Ca*Cf*Nf*Tf*z3
+ 7169472*sqrt(3)*Ca*Cf*Nf*Tf
+ 18432*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
- 654336*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
- 1741824*sqrt(3)*Ca*Nf^2*Tf^2*z3
- 3514752*sqrt(3)*Ca*Nf^2*Tf^2
+ 79872*sqrt(3)*Cf^2*Nf*pi^4*Tf
- 1852416*sqrt(3)*Cf^2*Nf*pi^2*Tf
+ 248832*sqrt(3)*Cf^2*Nf*scripth312*Tf
+ 248832*sqrt(3)*Cf^2*Nf*scripth432*Tf
+ 3483648*sqrt(3)*Cf^2*Nf*Tf*z3
+ 1026432*sqrt(3)*Cf^2*Nf*Tf
+ 110592*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
+ 2985984*sqrt(3)*Cf*Nf^2*Tf^2*z3
- 2115072*sqrt(3)*Cf*Nf^2*Tf^2
- 4698*alp^3*Ca^3*pi^3
+ 8352*alp^3*Ca^2*Cf*pi^3
- 522*alp^2*Ca^3*pi^3
+ 27840*alp^2*Ca^2*Cf*pi^3
- 6264*alp^2*Ca^2*Nf*pi^3*Tf
- 16704*alp^2*Ca*Cf^2*pi^3
+ 11136*alp^2*Ca*Cf*Nf*pi^3*Tf
- 10962*alp*Ca^3*pi^3
+ 100224*alp*Ca^2*Cf*pi^3
- 50112*alp*Ca*Cf^2*pi^3
+ 109098*Ca^3*pi^3
- 321552*Ca^2*Cf*pi^3
- 9048*Ca^2*Nf*pi^3*Tf
- 61248*Ca*Cf^2*pi^3
+ 116928*Ca*Cf*Nf*pi^3*Tf
- 11136*Ca*Nf^2*pi^3*Tf^2
+ 22272*Cf^2*Nf*pi^3*Tf)/(139968*sqrt(3))*ap^4;

gamma_a_momq(ap,alp) :=

(3*alp*Ca - 13*Ca + 8*Nf*Tf)/6*ap 

+ ( - 18*psiprime(1/3)*alp^3*Ca^2
+ 150*psiprime(1/3)*alp^2*Ca^2
+ 288*psiprime(1/3)*alp^2*Ca*Cf
- 48*psiprime(1/3)*alp^2*Ca*Nf*Tf
- 78*psiprime(1/3)*alp*Ca^2
- 1392*psiprime(1/3)*alp*Ca*Cf
+ 192*psiprime(1/3)*alp*Ca*Nf*Tf
+ 768*psiprime(1/3)*alp*Cf*Nf*Tf
- 1014*psiprime(1/3)*Ca^2
+ 624*psiprime(1/3)*Ca*Cf
+ 624*psiprime(1/3)*Ca*Nf*Tf
- 384*psiprime(1/3)*Cf*Nf*Tf
+ 12*alp^3*Ca^2*pi^2
- 100*alp^2*Ca^2*pi^2
- 243*alp^2*Ca^2
- 192*alp^2*Ca*Cf*pi^2
- 648*alp^2*Ca*Cf
+ 32*alp^2*Ca*Nf*pi^2*Tf
+ 52*alp*Ca^2*pi^2
- 999*alp*Ca^2
+ 928*alp*Ca*Cf*pi^2
+ 4104*alp*Ca*Cf
- 128*alp*Ca*Nf*pi^2*Tf
- 432*alp*Ca*Nf*Tf
- 512*alp*Cf*Nf*pi^2*Tf
- 1728*alp*Cf*Nf*Tf
+ 676*Ca^2*pi^2
+ 1728*Ca^2
- 416*Ca*Cf*pi^2
- 5616*Ca*Cf
- 416*Ca*Nf*pi^2*Tf
- 216*Ca*Nf*Tf
+ 256*Cf*Nf*pi^2*Tf
+ 6048*Cf*Nf*Tf)/648*ap^2

+ (2187*ln(3)^2*alp^3*Ca^3*pi
- 3888*ln(3)^2*alp^3*Ca^2*Cf*pi
- 6075*ln(3)^2*alp^2*Ca^3*pi
- 14256*ln(3)^2*alp^2*Ca^2*Cf*pi
+ 5832*ln(3)^2*alp^2*Ca^2*Nf*pi*Tf
+ 15552*ln(3)^2*alp^2*Ca*Cf^2*pi
- 10368*ln(3)^2*alp^2*Ca*Cf*Nf*pi*Tf
- 28593*ln(3)^2*alp*Ca^3*pi
+ 175608*ln(3)^2*alp*Ca^2*Cf*pi
+ 5184*ln(3)^2*alp*Ca^2*Nf*pi*Tf
- 59616*ln(3)^2*alp*Ca*Cf^2*pi
- 82944*ln(3)^2*alp*Ca*Cf*Nf*pi*Tf
+ 41472*ln(3)^2*alp*Cf^2*Nf*pi*Tf
+ 60021*ln(3)^2*Ca^3*pi
- 176904*ln(3)^2*Ca^2*Cf*pi
- 20088*ln(3)^2*Ca^2*Nf*pi*Tf
- 33696*ln(3)^2*Ca*Cf^2*pi
+ 108864*ln(3)^2*Ca*Cf*Nf*pi*Tf
- 10368*ln(3)^2*Ca*Nf^2*pi*Tf^2
+ 20736*ln(3)^2*Cf^2*Nf*pi*Tf
- 26244*ln(3)*alp^3*Ca^3*pi
+ 46656*ln(3)*alp^3*Ca^2*Cf*pi
+ 72900*ln(3)*alp^2*Ca^3*pi
+ 171072*ln(3)*alp^2*Ca^2*Cf*pi
- 69984*ln(3)*alp^2*Ca^2*Nf*pi*Tf
- 186624*ln(3)*alp^2*Ca*Cf^2*pi
+ 124416*ln(3)*alp^2*Ca*Cf*Nf*pi*Tf
+ 343116*ln(3)*alp*Ca^3*pi
- 2107296*ln(3)*alp*Ca^2*Cf*pi
- 62208*ln(3)*alp*Ca^2*Nf*pi*Tf
+ 715392*ln(3)*alp*Ca*Cf^2*pi
+ 995328*ln(3)*alp*Ca*Cf*Nf*pi*Tf
- 497664*ln(3)*alp*Cf^2*Nf*pi*Tf
- 720252*ln(3)*Ca^3*pi
+ 2122848*ln(3)*Ca^2*Cf*pi
+ 241056*ln(3)*Ca^2*Nf*pi*Tf
+ 404352*ln(3)*Ca*Cf^2*pi
- 1306368*ln(3)*Ca*Cf*Nf*pi*Tf
+ 124416*ln(3)*Ca*Nf^2*pi*Tf^2
- 248832*ln(3)*Cf^2*Nf*pi*Tf
+ 378*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^3
- 4662*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^3
- 12096*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Cf
+ 1008*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2*Nf*Tf
+ 9324*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^3
+ 106848*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Cf
- 8064*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 96768*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf^2
- 32256*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
+ 55692*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^3
- 102816*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Cf
- 10080*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 516096*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf^2
+ 145152*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 258048*psiprime(1/3)^2*sqrt(3)*alp^2*Cf^2*Nf*Tf
- 75366*psiprime(1/3)^2*sqrt(3)*alp*Ca^3
- 748512*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Cf
+ 104832*psiprime(1/3)^2*sqrt(3)*alp*Ca^2*Nf*Tf
+ 505728*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf^2
+ 354816*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 258048*psiprime(1/3)^2*sqrt(3)*alp*Cf^2*Nf*Tf
- 411606*psiprime(1/3)^2*sqrt(3)*Ca^3
+ 745056*psiprime(1/3)^2*sqrt(3)*Ca^2*Cf
+ 253296*psiprime(1/3)^2*sqrt(3)*Ca^2*Nf*Tf
- 374400*psiprime(1/3)^2*sqrt(3)*Ca*Cf^2
- 458496*psiprime(1/3)^2*sqrt(3)*Ca*Cf*Nf*Tf
+ 230400*psiprime(1/3)^2*sqrt(3)*Cf^2*Nf*Tf
- 504*psiprime(1/3)*sqrt(3)*alp^5*Ca^3*pi^2
- 2916*psiprime(1/3)*sqrt(3)*alp^5*Ca^3
+ 6216*psiprime(1/3)*sqrt(3)*alp^4*Ca^3*pi^2
+ 19440*psiprime(1/3)*sqrt(3)*alp^4*Ca^3
+ 16128*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Cf*pi^2
+ 58320*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Cf
- 1344*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
- 7776*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*Nf*Tf
- 12432*psiprime(1/3)*sqrt(3)*alp^3*Ca^3*pi^2
+ 56214*psiprime(1/3)*sqrt(3)*alp^3*Ca^3
- 142464*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Cf*pi^2
- 559872*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Cf
+ 10752*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
+ 12960*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*Nf*Tf
- 129024*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf^2*pi^2
- 435456*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf^2
+ 43008*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*Nf*pi^2*Tf
+ 155520*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
- 74256*psiprime(1/3)*sqrt(3)*alp^2*Ca^3*pi^2
- 513378*psiprime(1/3)*sqrt(3)*alp^2*Ca^3
+ 137088*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Cf*pi^2
- 304560*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Cf
+ 13440*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
+ 149040*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
+ 688128*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf^2*pi^2
+ 3504384*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf^2
- 193536*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
- 798336*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
- 344064*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*Nf*pi^2*Tf
- 1161216*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*Nf*Tf
+ 100488*psiprime(1/3)*sqrt(3)*alp*Ca^3*pi^2
+ 155790*psiprime(1/3)*sqrt(3)*alp*Ca^3
+ 998016*psiprime(1/3)*sqrt(3)*alp*Ca^2*Cf*pi^2
+ 6635520*psiprime(1/3)*sqrt(3)*alp*Ca^2*Cf
- 139776*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
- 745632*psiprime(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
- 674304*psiprime(1/3)*sqrt(3)*alp*Ca*Cf^2*pi^2
- 8392896*psiprime(1/3)*sqrt(3)*alp*Ca*Cf^2
- 473088*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
- 2073600*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*Nf*Tf
+ 69120*psiprime(1/3)*sqrt(3)*alp*Ca*Nf^2*Tf^2
+ 344064*psiprime(1/3)*sqrt(3)*alp*Cf^2*Nf*pi^2*Tf
+ 5308416*psiprime(1/3)*sqrt(3)*alp*Cf^2*Nf*Tf
+ 548808*psiprime(1/3)*sqrt(3)*Ca^3*pi^2
+ 4914*psiprime(1/3)*sqrt(3)*Ca^3
- 993408*psiprime(1/3)*sqrt(3)*Ca^2*Cf*pi^2
- 8587296*psiprime(1/3)*sqrt(3)*Ca^2*Cf
- 337728*psiprime(1/3)*sqrt(3)*Ca^2*Nf*pi^2*Tf
+ 1856304*psiprime(1/3)*sqrt(3)*Ca^2*Nf*Tf
+ 499200*psiprime(1/3)*sqrt(3)*Ca*Cf^2*pi^2
+ 5997888*psiprime(1/3)*sqrt(3)*Ca*Cf^2
+ 611328*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
+ 5660928*psiprime(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
- 981504*psiprime(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
- 307200*psiprime(1/3)*sqrt(3)*Cf^2*Nf*pi^2*Tf
- 4188672*psiprime(1/3)*sqrt(3)*Cf^2*Nf*Tf
+ 165888*psiprime(1/3)*sqrt(3)*Cf*Nf^2*Tf^2
+ 648*psiprime3(1/3)*sqrt(3)*alp^3*Ca^3
- 648*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2*Cf
- 6939*psiprime3(1/3)*sqrt(3)*alp^2*Ca^3
+ 2160*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Cf
+ 1728*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 10368*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf^2
- 1728*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 11502*psiprime3(1/3)*sqrt(3)*alp*Ca^3
- 1080*psiprime3(1/3)*sqrt(3)*alp*Ca^2*Cf
- 8424*psiprime3(1/3)*sqrt(3)*alp*Ca^2*Nf*Tf
+ 68256*psiprime3(1/3)*sqrt(3)*alp*Ca*Cf^2
- 1728*psiprime3(1/3)*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 27648*psiprime3(1/3)*sqrt(3)*alp*Cf^2*Nf*Tf
+ 27729*psiprime3(1/3)*sqrt(3)*Ca^3
+ 16848*psiprime3(1/3)*sqrt(3)*Ca^2*Cf
- 28296*psiprime3(1/3)*sqrt(3)*Ca^2*Nf*Tf
- 101088*psiprime3(1/3)*sqrt(3)*Ca*Cf^2
- 10368*psiprime3(1/3)*sqrt(3)*Ca*Cf*Nf*Tf
+ 6912*psiprime3(1/3)*sqrt(3)*Ca*Nf^2*Tf^2
+ 62208*psiprime3(1/3)*sqrt(3)*Cf^2*Nf*Tf
+ 314928*sqrt(3)*ss2(pi/6)*alp^3*Ca^3
- 559872*sqrt(3)*ss2(pi/6)*alp^3*Ca^2*Cf
- 874800*sqrt(3)*ss2(pi/6)*alp^2*Ca^3
- 2052864*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Cf
+ 839808*sqrt(3)*ss2(pi/6)*alp^2*Ca^2*Nf*Tf
+ 2239488*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf^2
- 1492992*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf*Nf*Tf
- 4117392*sqrt(3)*ss2(pi/6)*alp*Ca^3
+ 25287552*sqrt(3)*ss2(pi/6)*alp*Ca^2*Cf
+ 746496*sqrt(3)*ss2(pi/6)*alp*Ca^2*Nf*Tf
- 8584704*sqrt(3)*ss2(pi/6)*alp*Ca*Cf^2
- 11943936*sqrt(3)*ss2(pi/6)*alp*Ca*Cf*Nf*Tf
+ 5971968*sqrt(3)*ss2(pi/6)*alp*Cf^2*Nf*Tf
+ 8643024*sqrt(3)*ss2(pi/6)*Ca^3
- 25474176*sqrt(3)*ss2(pi/6)*Ca^2*Cf
- 2892672*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
- 4852224*sqrt(3)*ss2(pi/6)*Ca*Cf^2
+ 15676416*sqrt(3)*ss2(pi/6)*Ca*Cf*Nf*Tf
- 1492992*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
+ 2985984*sqrt(3)*ss2(pi/6)*Cf^2*Nf*Tf
- 629856*sqrt(3)*ss2(pi/2)*alp^3*Ca^3
+ 1119744*sqrt(3)*ss2(pi/2)*alp^3*Ca^2*Cf
+ 1749600*sqrt(3)*ss2(pi/2)*alp^2*Ca^3
+ 4105728*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Cf
- 1679616*sqrt(3)*ss2(pi/2)*alp^2*Ca^2*Nf*Tf
- 4478976*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf^2
+ 2985984*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf*Nf*Tf
+ 8234784*sqrt(3)*ss2(pi/2)*alp*Ca^3
- 50575104*sqrt(3)*ss2(pi/2)*alp*Ca^2*Cf
- 1492992*sqrt(3)*ss2(pi/2)*alp*Ca^2*Nf*Tf
+ 17169408*sqrt(3)*ss2(pi/2)*alp*Ca*Cf^2
+ 23887872*sqrt(3)*ss2(pi/2)*alp*Ca*Cf*Nf*Tf
- 11943936*sqrt(3)*ss2(pi/2)*alp*Cf^2*Nf*Tf
- 17286048*sqrt(3)*ss2(pi/2)*Ca^3
+ 50948352*sqrt(3)*ss2(pi/2)*Ca^2*Cf
+ 5785344*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
+ 9704448*sqrt(3)*ss2(pi/2)*Ca*Cf^2
- 31352832*sqrt(3)*ss2(pi/2)*Ca*Cf*Nf*Tf
+ 2985984*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
- 5971968*sqrt(3)*ss2(pi/2)*Cf^2*Nf*Tf
- 524880*sqrt(3)*ss3(pi/6)*alp^3*Ca^3
+ 933120*sqrt(3)*ss3(pi/6)*alp^3*Ca^2*Cf
+ 1458000*sqrt(3)*ss3(pi/6)*alp^2*Ca^3
+ 3421440*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Cf
- 1399680*sqrt(3)*ss3(pi/6)*alp^2*Ca^2*Nf*Tf
- 3732480*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf^2
+ 2488320*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf*Nf*Tf
+ 6862320*sqrt(3)*ss3(pi/6)*alp*Ca^3
- 42145920*sqrt(3)*ss3(pi/6)*alp*Ca^2*Cf
- 1244160*sqrt(3)*ss3(pi/6)*alp*Ca^2*Nf*Tf
+ 14307840*sqrt(3)*ss3(pi/6)*alp*Ca*Cf^2
+ 19906560*sqrt(3)*ss3(pi/6)*alp*Ca*Cf*Nf*Tf
- 9953280*sqrt(3)*ss3(pi/6)*alp*Cf^2*Nf*Tf
- 14405040*sqrt(3)*ss3(pi/6)*Ca^3
+ 42456960*sqrt(3)*ss3(pi/6)*Ca^2*Cf
+ 4821120*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
+ 8087040*sqrt(3)*ss3(pi/6)*Ca*Cf^2
- 26127360*sqrt(3)*ss3(pi/6)*Ca*Cf*Nf*Tf
+ 2488320*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
- 4976640*sqrt(3)*ss3(pi/6)*Cf^2*Nf*Tf
+ 419904*sqrt(3)*ss3(pi/2)*alp^3*Ca^3
- 746496*sqrt(3)*ss3(pi/2)*alp^3*Ca^2*Cf
- 1166400*sqrt(3)*ss3(pi/2)*alp^2*Ca^3
- 2737152*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Cf
+ 1119744*sqrt(3)*ss3(pi/2)*alp^2*Ca^2*Nf*Tf
+ 2985984*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf^2
- 1990656*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf*Nf*Tf
- 5489856*sqrt(3)*ss3(pi/2)*alp*Ca^3
+ 33716736*sqrt(3)*ss3(pi/2)*alp*Ca^2*Cf
+ 995328*sqrt(3)*ss3(pi/2)*alp*Ca^2*Nf*Tf
- 11446272*sqrt(3)*ss3(pi/2)*alp*Ca*Cf^2
- 15925248*sqrt(3)*ss3(pi/2)*alp*Ca*Cf*Nf*Tf
+ 7962624*sqrt(3)*ss3(pi/2)*alp*Cf^2*Nf*Tf
+ 11524032*sqrt(3)*ss3(pi/2)*Ca^3
- 33965568*sqrt(3)*ss3(pi/2)*Ca^2*Cf
- 3856896*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
- 6469632*sqrt(3)*ss3(pi/2)*Ca*Cf^2
+ 20901888*sqrt(3)*ss3(pi/2)*Ca*Cf*Nf*Tf
- 1990656*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+ 3981312*sqrt(3)*ss3(pi/2)*Cf^2*Nf*Tf
+ 168*sqrt(3)*alp^5*Ca^3*pi^4
+ 1944*sqrt(3)*alp^5*Ca^3*pi^2
- 4374*sqrt(3)*alp^5*Ca^3
- 2072*sqrt(3)*alp^4*Ca^3*pi^4
- 12960*sqrt(3)*alp^4*Ca^3*pi^2
- 69984*sqrt(3)*alp^4*Ca^3
- 5376*sqrt(3)*alp^4*Ca^2*Cf*pi^4
- 38880*sqrt(3)*alp^4*Ca^2*Cf*pi^2
- 69984*sqrt(3)*alp^4*Ca^2*Cf
+ 448*sqrt(3)*alp^4*Ca^2*Nf*pi^4*Tf
+ 5184*sqrt(3)*alp^4*Ca^2*Nf*pi^2*Tf
+ 2416*sqrt(3)*alp^3*Ca^3*pi^4
- 37476*sqrt(3)*alp^3*Ca^3*pi^2
- 5832*sqrt(3)*alp^3*Ca^3*scripth312
- 5832*sqrt(3)*alp^3*Ca^3*scripth432
- 21870*sqrt(3)*alp^3*Ca^3*z3
- 172044*sqrt(3)*alp^3*Ca^3
+ 49216*sqrt(3)*alp^3*Ca^2*Cf*pi^4
+ 373248*sqrt(3)*alp^3*Ca^2*Cf*pi^2
+ 93312*sqrt(3)*alp^3*Ca^2*Cf*z3
+ 478224*sqrt(3)*alp^3*Ca^2*Cf
- 3584*sqrt(3)*alp^3*Ca^2*Nf*pi^4*Tf
- 8640*sqrt(3)*alp^3*Ca^2*Nf*pi^2*Tf
- 46656*sqrt(3)*alp^3*Ca^2*Nf*Tf
+ 43008*sqrt(3)*alp^3*Ca*Cf^2*pi^4
+ 290304*sqrt(3)*alp^3*Ca*Cf^2*pi^2
+ 489888*sqrt(3)*alp^3*Ca*Cf^2
- 14336*sqrt(3)*alp^3*Ca*Cf*Nf*pi^4*Tf
- 103680*sqrt(3)*alp^3*Ca*Cf*Nf*pi^2*Tf
- 186624*sqrt(3)*alp^3*Ca*Cf*Nf*Tf
+ 43256*sqrt(3)*alp^2*Ca^3*pi^4
+ 342252*sqrt(3)*alp^2*Ca^3*pi^2
+ 141912*sqrt(3)*alp^2*Ca^3*scripth312
+ 141912*sqrt(3)*alp^2*Ca^3*scripth432
+ 214326*sqrt(3)*alp^2*Ca^3*z3
+ 454410*sqrt(3)*alp^2*Ca^3
- 51456*sqrt(3)*alp^2*Ca^2*Cf*pi^4
+ 203040*sqrt(3)*alp^2*Ca^2*Cf*pi^2
- 93312*sqrt(3)*alp^2*Ca^2*Cf*scripth312
- 93312*sqrt(3)*alp^2*Ca^2*Cf*scripth432
- 357696*sqrt(3)*alp^2*Ca^2*Cf*z3
+ 874800*sqrt(3)*alp^2*Ca^2*Cf
- 9088*sqrt(3)*alp^2*Ca^2*Nf*pi^4*Tf
- 99360*sqrt(3)*alp^2*Ca^2*Nf*pi^2*Tf
- 15552*sqrt(3)*alp^2*Ca^2*Nf*scripth312*Tf
- 15552*sqrt(3)*alp^2*Ca^2*Nf*scripth432*Tf
- 58320*sqrt(3)*alp^2*Ca^2*Nf*Tf*z3
+ 3888*sqrt(3)*alp^2*Ca^2*Nf*Tf
- 201728*sqrt(3)*alp^2*Ca*Cf^2*pi^4
- 2336256*sqrt(3)*alp^2*Ca*Cf^2*pi^2
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*scripth312
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*scripth432
+ 186624*sqrt(3)*alp^2*Ca*Cf^2*z3
- 3802464*sqrt(3)*alp^2*Ca*Cf^2
+ 69120*sqrt(3)*alp^2*Ca*Cf*Nf*pi^4*Tf
+ 532224*sqrt(3)*alp^2*Ca*Cf*Nf*pi^2*Tf
+ 248832*sqrt(3)*alp^2*Ca*Cf*Nf*Tf*z3
+ 419904*sqrt(3)*alp^2*Ca*Cf*Nf*Tf
+ 114688*sqrt(3)*alp^2*Cf^2*Nf*pi^4*Tf
+ 774144*sqrt(3)*alp^2*Cf^2*Nf*pi^2*Tf
+ 1306368*sqrt(3)*alp^2*Cf^2*Nf*Tf
- 64168*sqrt(3)*alp*Ca^3*pi^4
- 103860*sqrt(3)*alp*Ca^3*pi^2
- 342144*sqrt(3)*alp*Ca^3*scripth312
- 342144*sqrt(3)*alp*Ca^3*scripth432
- 1461402*sqrt(3)*alp*Ca^3*z3
- 906390*sqrt(3)*alp*Ca^3
- 329792*sqrt(3)*alp*Ca^2*Cf*pi^4
- 4423680*sqrt(3)*alp*Ca^2*Cf*pi^2
+ 404352*sqrt(3)*alp*Ca^2*Cf*scripth312
+ 404352*sqrt(3)*alp*Ca^2*Cf*scripth432
- 342144*sqrt(3)*alp*Ca^2*Cf*z3
- 3697488*sqrt(3)*alp*Ca^2*Cf
+ 69056*sqrt(3)*alp*Ca^2*Nf*pi^4*Tf
+ 497088*sqrt(3)*alp*Ca^2*Nf*pi^2*Tf
+ 311040*sqrt(3)*alp*Ca^2*Nf*scripth312*Tf
+ 311040*sqrt(3)*alp*Ca^2*Nf*scripth432*Tf
+ 715392*sqrt(3)*alp*Ca^2*Nf*Tf*z3
+ 1139184*sqrt(3)*alp*Ca^2*Nf*Tf
+ 42752*sqrt(3)*alp*Ca*Cf^2*pi^4
+ 5595264*sqrt(3)*alp*Ca*Cf^2*pi^2
- 902016*sqrt(3)*alp*Ca*Cf^2*scripth312
- 902016*sqrt(3)*alp*Ca*Cf^2*scripth432
- 2115072*sqrt(3)*alp*Ca*Cf^2*z3
+ 8748000*sqrt(3)*alp*Ca*Cf^2
+ 162304*sqrt(3)*alp*Ca*Cf*Nf*pi^4*Tf
+ 1382400*sqrt(3)*alp*Ca*Cf*Nf*pi^2*Tf
- 248832*sqrt(3)*alp*Ca*Cf*Nf*scripth312*Tf
- 248832*sqrt(3)*alp*Ca*Cf*Nf*scripth432*Tf
+ 124416*sqrt(3)*alp*Ca*Cf*Nf*Tf*z3
- 653184*sqrt(3)*alp*Ca*Cf*Nf*Tf
- 46080*sqrt(3)*alp*Ca*Nf^2*pi^2*Tf^2
- 40960*sqrt(3)*alp*Cf^2*Nf*pi^4*Tf
- 3538944*sqrt(3)*alp*Cf^2*Nf*pi^2*Tf
+ 497664*sqrt(3)*alp*Cf^2*Nf*scripth312*Tf
+ 497664*sqrt(3)*alp*Cf^2*Nf*scripth432*Tf
+ 497664*sqrt(3)*alp*Cf^2*Nf*Tf*z3
- 6718464*sqrt(3)*alp*Cf^2*Nf*Tf
- 256880*sqrt(3)*Ca^3*pi^4
- 3276*sqrt(3)*Ca^3*pi^2
- 707616*sqrt(3)*Ca^3*scripth312
- 707616*sqrt(3)*Ca^3*scripth432
+ 1016226*sqrt(3)*Ca^3*z3
- 2542266*sqrt(3)*Ca^3
+ 286208*sqrt(3)*Ca^2*Cf*pi^4
+ 5724864*sqrt(3)*Ca^2*Cf*pi^2
+ 606528*sqrt(3)*Ca^2*Cf*z3
- 198288*sqrt(3)*Ca^2*Cf
+ 188032*sqrt(3)*Ca^2*Nf*pi^4*Tf
- 1237536*sqrt(3)*Ca^2*Nf*pi^2*Tf
+ 435456*sqrt(3)*Ca^2*Nf*scripth312*Tf
+ 435456*sqrt(3)*Ca^2*Nf*scripth432*Tf
+ 3059856*sqrt(3)*Ca^2*Nf*Tf*z3
+ 1166400*sqrt(3)*Ca^2*Nf*Tf
+ 103168*sqrt(3)*Ca*Cf^2*pi^4
- 3998592*sqrt(3)*Ca*Cf^2*pi^2
+ 404352*sqrt(3)*Ca*Cf^2*scripth312
+ 404352*sqrt(3)*Ca*Cf^2*scripth432
+ 5660928*sqrt(3)*Ca*Cf^2*z3
- 6368544*sqrt(3)*Ca*Cf^2
- 176128*sqrt(3)*Ca*Cf*Nf*pi^4*Tf
- 3773952*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
- 8584704*sqrt(3)*Ca*Cf*Nf*Tf*z3
+ 7309440*sqrt(3)*Ca*Cf*Nf*Tf
- 18432*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
+ 654336*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
- 1244160*sqrt(3)*Ca*Nf^2*Tf^2*z3
+ 155520*sqrt(3)*Ca*Nf^2*Tf^2
- 63488*sqrt(3)*Cf^2*Nf*pi^4*Tf
+ 2792448*sqrt(3)*Cf^2*Nf*pi^2*Tf
- 248832*sqrt(3)*Cf^2*Nf*scripth312*Tf
- 248832*sqrt(3)*Cf^2*Nf*scripth432*Tf
- 3483648*sqrt(3)*Cf^2*Nf*Tf*z3
+ 8118144*sqrt(3)*Cf^2*Nf*Tf
- 110592*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
+ 2985984*sqrt(3)*Cf*Nf^2*Tf^2*z3
- 3608064*sqrt(3)*Cf*Nf^2*Tf^2
- 2349*alp^3*Ca^3*pi^3
+ 4176*alp^3*Ca^2*Cf*pi^3
+ 6525*alp^2*Ca^3*pi^3
+ 15312*alp^2*Ca^2*Cf*pi^3
- 6264*alp^2*Ca^2*Nf*pi^3*Tf
- 16704*alp^2*Ca*Cf^2*pi^3
+ 11136*alp^2*Ca*Cf*Nf*pi^3*Tf
+ 30711*alp*Ca^3*pi^3
- 188616*alp*Ca^2*Cf*pi^3
- 5568*alp*Ca^2*Nf*pi^3*Tf
+ 64032*alp*Ca*Cf^2*pi^3
+ 89088*alp*Ca*Cf*Nf*pi^3*Tf
- 44544*alp*Cf^2*Nf*pi^3*Tf
- 64467*Ca^3*pi^3
+ 190008*Ca^2*Cf*pi^3
+ 21576*Ca^2*Nf*pi^3*Tf
+ 36192*Ca*Cf^2*pi^3
- 116928*Ca*Cf*Nf*pi^3*Tf
+ 11136*Ca*Nf^2*pi^3*Tf^2
- 22272*Cf^2*Nf*pi^3*Tf)/(139968*sqrt(3))*ap^3;

gamma_psi_momq(ap,alp) :=

alp*Cf*ap 

+ (Cf*( - 6*psiprime(1/3)*alp^3*Ca
+ 24*psiprime(1/3)*alp^2*Ca
+ 96*psiprime(1/3)*alp^2*Cf
+ 78*psiprime(1/3)*alp*Ca
- 48*psiprime(1/3)*alp*Cf
+ 4*alp^3*Ca*pi^2
+ 54*alp^3*Ca
- 16*alp^2*Ca*pi^2
+ 81*alp^2*Ca
- 64*alp^2*Cf*pi^2
- 216*alp^2*Cf
- 52*alp*Ca*pi^2
- 324*alp*Ca
+ 32*alp*Cf*pi^2
+ 432*alp*Cf
+ 675*Ca
- 162*Cf
- 216*Nf*Tf))/108*ap^2

+ (Cf*(729*ln(3)^2*alp^3*Ca^2*pi
- 1296*ln(3)^2*alp^3*Ca*Cf*pi
+ 1134*ln(3)^2*alp^2*Ca^2*pi
- 10368*ln(3)^2*alp^2*Ca*Cf*pi
+ 5184*ln(3)^2*alp^2*Cf^2*pi
- 4617*ln(3)^2*alp*Ca^2*pi
+ 13608*ln(3)^2*alp*Ca*Cf*pi
- 1296*ln(3)^2*alp*Ca*Nf*pi*Tf
+ 2592*ln(3)^2*alp*Cf^2*pi
- 8748*ln(3)*alp^3*Ca^2*pi
+ 15552*ln(3)*alp^3*Ca*Cf*pi
- 13608*ln(3)*alp^2*Ca^2*pi
+ 124416*ln(3)*alp^2*Ca*Cf*pi
- 62208*ln(3)*alp^2*Cf^2*pi
+ 55404*ln(3)*alp*Ca^2*pi
- 163296*ln(3)*alp*Ca*Cf*pi
+ 15552*ln(3)*alp*Ca*Nf*pi*Tf
- 31104*ln(3)*alp*Cf^2*pi
+ 126*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^2
- 1008*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2
- 4032*psiprime(1/3)^2*sqrt(3)*alp^4*Ca*Cf
- 1260*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2
+ 18144*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf
+ 32256*psiprime(1/3)^2*sqrt(3)*alp^3*Cf^2
+ 13104*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2
+ 44352*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf
- 32256*psiprime(1/3)^2*sqrt(3)*alp^2*Cf^2
+ 31662*psiprime(1/3)^2*sqrt(3)*alp*Ca^2
- 57312*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf
+ 28800*psiprime(1/3)^2*sqrt(3)*alp*Cf^2
- 168*psiprime(1/3)*sqrt(3)*alp^5*Ca^2*pi^2
- 2268*psiprime(1/3)*sqrt(3)*alp^5*Ca^2
+ 1344*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*pi^2
+ 3564*psiprime(1/3)*sqrt(3)*alp^4*Ca^2
+ 5376*psiprime(1/3)*sqrt(3)*alp^4*Ca*Cf*pi^2
+ 40176*psiprime(1/3)*sqrt(3)*alp^4*Ca*Cf
+ 1680*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*pi^2
+ 52326*psiprime(1/3)*sqrt(3)*alp^3*Ca^2
- 24192*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*pi^2
- 50544*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf
- 43008*psiprime(1/3)*sqrt(3)*alp^3*Cf^2*pi^2
- 145152*psiprime(1/3)*sqrt(3)*alp^3*Cf^2
- 17472*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*pi^2
- 35748*psiprime(1/3)*sqrt(3)*alp^2*Ca^2
- 59136*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*pi^2
- 434160*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf
+ 13824*psiprime(1/3)*sqrt(3)*alp^2*Ca*Nf*Tf
+ 43008*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*pi^2
+ 539136*psiprime(1/3)*sqrt(3)*alp^2*Cf^2
- 42216*psiprime(1/3)*sqrt(3)*alp*Ca^2*pi^2
+ 4806*psiprime(1/3)*sqrt(3)*alp*Ca^2
+ 76416*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*pi^2
+ 940896*psiprime(1/3)*sqrt(3)*alp*Ca*Cf
- 143424*psiprime(1/3)*sqrt(3)*alp*Ca*Nf*Tf
- 38400*psiprime(1/3)*sqrt(3)*alp*Cf^2*pi^2
- 523584*psiprime(1/3)*sqrt(3)*alp*Cf^2
- 62208*psiprime(1/3)*sqrt(3)*alp*Cf*Nf*Tf
+ 210600*psiprime(1/3)*sqrt(3)*Ca^2
- 180144*psiprime(1/3)*sqrt(3)*Ca*Cf
- 67392*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 31104*psiprime(1/3)*sqrt(3)*Cf^2
+ 41472*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
+ 216*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2
- 216*psiprime3(1/3)*sqrt(3)*alp^3*Ca*Cf
- 1377*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2
- 216*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf
- 3456*psiprime3(1/3)*sqrt(3)*alp^2*Cf^2
- 2133*psiprime3(1/3)*sqrt(3)*alp*Ca^2
- 1296*psiprime3(1/3)*sqrt(3)*alp*Ca*Cf
+ 864*psiprime3(1/3)*sqrt(3)*alp*Ca*Nf*Tf
+ 7776*psiprime3(1/3)*sqrt(3)*alp*Cf^2
+ 104976*sqrt(3)*ss2(pi/6)*alp^3*Ca^2
- 186624*sqrt(3)*ss2(pi/6)*alp^3*Ca*Cf
+ 163296*sqrt(3)*ss2(pi/6)*alp^2*Ca^2
- 1492992*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf
+ 746496*sqrt(3)*ss2(pi/6)*alp^2*Cf^2
- 664848*sqrt(3)*ss2(pi/6)*alp*Ca^2
+ 1959552*sqrt(3)*ss2(pi/6)*alp*Ca*Cf
- 186624*sqrt(3)*ss2(pi/6)*alp*Ca*Nf*Tf
+ 373248*sqrt(3)*ss2(pi/6)*alp*Cf^2
- 209952*sqrt(3)*ss2(pi/2)*alp^3*Ca^2
+ 373248*sqrt(3)*ss2(pi/2)*alp^3*Ca*Cf
- 326592*sqrt(3)*ss2(pi/2)*alp^2*Ca^2
+ 2985984*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf
- 1492992*sqrt(3)*ss2(pi/2)*alp^2*Cf^2
+ 1329696*sqrt(3)*ss2(pi/2)*alp*Ca^2
- 3919104*sqrt(3)*ss2(pi/2)*alp*Ca*Cf
+ 373248*sqrt(3)*ss2(pi/2)*alp*Ca*Nf*Tf
- 746496*sqrt(3)*ss2(pi/2)*alp*Cf^2
- 174960*sqrt(3)*ss3(pi/6)*alp^3*Ca^2
+ 311040*sqrt(3)*ss3(pi/6)*alp^3*Ca*Cf
- 272160*sqrt(3)*ss3(pi/6)*alp^2*Ca^2
+ 2488320*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf
- 1244160*sqrt(3)*ss3(pi/6)*alp^2*Cf^2
+ 1108080*sqrt(3)*ss3(pi/6)*alp*Ca^2
- 3265920*sqrt(3)*ss3(pi/6)*alp*Ca*Cf
+ 311040*sqrt(3)*ss3(pi/6)*alp*Ca*Nf*Tf
- 622080*sqrt(3)*ss3(pi/6)*alp*Cf^2
+ 139968*sqrt(3)*ss3(pi/2)*alp^3*Ca^2
- 248832*sqrt(3)*ss3(pi/2)*alp^3*Ca*Cf
+ 217728*sqrt(3)*ss3(pi/2)*alp^2*Ca^2
- 1990656*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf
+ 995328*sqrt(3)*ss3(pi/2)*alp^2*Cf^2
- 886464*sqrt(3)*ss3(pi/2)*alp*Ca^2
+ 2612736*sqrt(3)*ss3(pi/2)*alp*Ca*Cf
- 248832*sqrt(3)*ss3(pi/2)*alp*Ca*Nf*Tf
+ 497664*sqrt(3)*ss3(pi/2)*alp*Cf^2
+ 56*sqrt(3)*alp^5*Ca^2*pi^4
+ 1512*sqrt(3)*alp^5*Ca^2*pi^2
+ 10206*sqrt(3)*alp^5*Ca^2
- 448*sqrt(3)*alp^4*Ca^2*pi^4
- 2376*sqrt(3)*alp^4*Ca^2*pi^2
+ 32076*sqrt(3)*alp^4*Ca^2
- 1792*sqrt(3)*alp^4*Ca*Cf*pi^4
- 26784*sqrt(3)*alp^4*Ca*Cf*pi^2
- 69984*sqrt(3)*alp^4*Ca*Cf
- 1136*sqrt(3)*alp^3*Ca^2*pi^4
- 34884*sqrt(3)*alp^3*Ca^2*pi^2
- 1944*sqrt(3)*alp^3*Ca^2*scripth312
- 1944*sqrt(3)*alp^3*Ca^2*scripth432
- 7290*sqrt(3)*alp^3*Ca^2*z3
- 63666*sqrt(3)*alp^3*Ca^2
+ 8640*sqrt(3)*alp^3*Ca*Cf*pi^4
+ 33696*sqrt(3)*alp^3*Ca*Cf*pi^2
+ 31104*sqrt(3)*alp^3*Ca*Cf*z3
+ 14336*sqrt(3)*alp^3*Cf^2*pi^4
+ 96768*sqrt(3)*alp^3*Cf^2*pi^2
+ 163296*sqrt(3)*alp^3*Cf^2
+ 9496*sqrt(3)*alp^2*Ca^2*pi^4
+ 23832*sqrt(3)*alp^2*Ca^2*pi^2
+ 38880*sqrt(3)*alp^2*Ca^2*scripth312
+ 38880*sqrt(3)*alp^2*Ca^2*scripth432
+ 51516*sqrt(3)*alp^2*Ca^2*z3
+ 57834*sqrt(3)*alp^2*Ca^2
+ 20288*sqrt(3)*alp^2*Ca*Cf*pi^4
+ 289440*sqrt(3)*alp^2*Ca*Cf*pi^2
- 31104*sqrt(3)*alp^2*Ca*Cf*scripth312
- 31104*sqrt(3)*alp^2*Ca*Cf*scripth432
+ 15552*sqrt(3)*alp^2*Ca*Cf*z3
+ 460728*sqrt(3)*alp^2*Ca*Cf
- 9216*sqrt(3)*alp^2*Ca*Nf*pi^2*Tf
- 23328*sqrt(3)*alp^2*Ca*Nf*Tf
- 5120*sqrt(3)*alp^2*Cf^2*pi^4
- 359424*sqrt(3)*alp^2*Cf^2*pi^2
+ 62208*sqrt(3)*alp^2*Cf^2*scripth312
+ 62208*sqrt(3)*alp^2*Cf^2*scripth432
+ 62208*sqrt(3)*alp^2*Cf^2*z3
- 559872*sqrt(3)*alp^2*Cf^2
+ 19760*sqrt(3)*alp*Ca^2*pi^4
- 3204*sqrt(3)*alp*Ca^2*pi^2
+ 54432*sqrt(3)*alp*Ca^2*scripth312
+ 54432*sqrt(3)*alp*Ca^2*scripth432
- 249318*sqrt(3)*alp*Ca^2*z3
- 102060*sqrt(3)*alp*Ca^2
- 22016*sqrt(3)*alp*Ca*Cf*pi^4
- 627264*sqrt(3)*alp*Ca*Cf*pi^2
- 46656*sqrt(3)*alp*Ca*Cf*z3
- 863136*sqrt(3)*alp*Ca*Cf
- 2304*sqrt(3)*alp*Ca*Nf*pi^4*Tf
+ 95616*sqrt(3)*alp*Ca*Nf*pi^2*Tf
+ 124416*sqrt(3)*alp*Ca*Nf*Tf*z3
+ 139968*sqrt(3)*alp*Ca*Nf*Tf
- 7936*sqrt(3)*alp*Cf^2*pi^4
+ 349056*sqrt(3)*alp*Cf^2*pi^2
- 31104*sqrt(3)*alp*Cf^2*scripth312
- 31104*sqrt(3)*alp*Cf^2*scripth432
- 435456*sqrt(3)*alp*Cf^2*z3
+ 629856*sqrt(3)*alp*Cf^2
+ 41472*sqrt(3)*alp*Cf*Nf*pi^2*Tf
+ 93312*sqrt(3)*alp*Cf*Nf*Tf
- 140400*sqrt(3)*Ca^2*pi^2
- 714420*sqrt(3)*Ca^2*z3
+ 555498*sqrt(3)*Ca^2
+ 120096*sqrt(3)*Ca*Cf*pi^2
+ 279936*sqrt(3)*Ca*Cf*z3
+ 868968*sqrt(3)*Ca*Cf
+ 44928*sqrt(3)*Ca*Nf*pi^2*Tf
+ 186624*sqrt(3)*Ca*Nf*Tf*z3
- 474336*sqrt(3)*Ca*Nf*Tf
- 20736*sqrt(3)*Cf^2*pi^2
- 244944*sqrt(3)*Cf^2
- 27648*sqrt(3)*Cf*Nf*pi^2*Tf
- 419904*sqrt(3)*Cf*Nf*Tf
+ 62208*sqrt(3)*Nf^2*Tf^2
- 783*alp^3*Ca^2*pi^3
+ 1392*alp^3*Ca*Cf*pi^3
- 1218*alp^2*Ca^2*pi^3
+ 11136*alp^2*Ca*Cf*pi^3
- 5568*alp^2*Cf^2*pi^3
+ 4959*alp*Ca^2*pi^3
- 14616*alp*Ca*Cf*pi^3
+ 1392*alp*Ca*Nf*pi^3*Tf
- 2784*alp*Cf^2*pi^3))/(23328*sqrt(3))*ap^3;

gamma_c_momq(ap,alp) :=

(Ca*(alp - 3))/4*ap 

+ (Ca*( - 6*psiprime(1/3)*alp^3*Ca
+ 42*psiprime(1/3)*alp^2*Ca
+ 96*psiprime(1/3)*alp^2*Cf
+ 6*psiprime(1/3)*alp*Ca
- 336*psiprime(1/3)*alp*Cf
- 234*psiprime(1/3)*Ca
+ 144*psiprime(1/3)*Cf
+ 4*alp^3*Ca*pi^2
+ 54*alp^3*Ca
- 28*alp^2*Ca*pi^2
- 81*alp^2*Ca
- 64*alp^2*Cf*pi^2
- 216*alp^2*Cf
- 4*alp*Ca*pi^2
- 567*alp*Ca
+ 224*alp*Cf*pi^2
+ 1080*alp*Cf
+ 156*Ca*pi^2
+ 540*Ca
- 96*Cf*pi^2
- 1296*Cf
+ 216*Nf*Tf))/432*ap^2

+ (Ca*(729*ln(3)^2*alp^3*Ca^2*pi
- 1296*ln(3)^2*alp^3*Ca*Cf*pi
- 1053*ln(3)^2*alp^2*Ca^2*pi
- 6480*ln(3)^2*alp^2*Ca*Cf*pi
+ 5184*ln(3)^2*alp^2*Cf^2*pi
- 8019*ln(3)^2*alp*Ca^2*pi
+ 44712*ln(3)^2*alp*Ca*Cf*pi
- 1296*ln(3)^2*alp*Ca*Nf*pi*Tf
- 12960*ln(3)^2*alp*Cf^2*pi
+ 13851*ln(3)^2*Ca^2*pi
- 40824*ln(3)^2*Ca*Cf*pi
+ 3888*ln(3)^2*Ca*Nf*pi*Tf
- 7776*ln(3)^2*Cf^2*pi
- 8748*ln(3)*alp^3*Ca^2*pi
+ 15552*ln(3)*alp^3*Ca*Cf*pi
+ 12636*ln(3)*alp^2*Ca^2*pi
+ 77760*ln(3)*alp^2*Ca*Cf*pi
- 62208*ln(3)*alp^2*Cf^2*pi
+ 96228*ln(3)*alp*Ca^2*pi
- 536544*ln(3)*alp*Ca*Cf*pi
+ 15552*ln(3)*alp*Ca*Nf*pi*Tf
+ 155520*ln(3)*alp*Cf^2*pi
- 166212*ln(3)*Ca^2*pi
+ 489888*ln(3)*Ca*Cf*pi
- 46656*ln(3)*Ca*Nf*pi*Tf
+ 93312*ln(3)*Cf^2*pi
+ 126*psiprime(1/3)^2*sqrt(3)*alp^5*Ca^2
- 1386*psiprime(1/3)^2*sqrt(3)*alp^4*Ca^2
- 4032*psiprime(1/3)^2*sqrt(3)*alp^4*Ca*Cf
+ 1764*psiprime(1/3)^2*sqrt(3)*alp^3*Ca^2
+ 30240*psiprime(1/3)^2*sqrt(3)*alp^3*Ca*Cf
+ 32256*psiprime(1/3)^2*sqrt(3)*alp^3*Cf^2
+ 16884*psiprime(1/3)^2*sqrt(3)*alp^2*Ca^2
- 10080*psiprime(1/3)^2*sqrt(3)*alp^2*Ca*Cf
- 129024*psiprime(1/3)^2*sqrt(3)*alp^2*Cf^2
- 7650*psiprime(1/3)^2*sqrt(3)*alp*Ca^2
- 190368*psiprime(1/3)^2*sqrt(3)*alp*Ca*Cf
+ 125568*psiprime(1/3)^2*sqrt(3)*alp*Cf^2
- 94986*psiprime(1/3)^2*sqrt(3)*Ca^2
+ 171936*psiprime(1/3)^2*sqrt(3)*Ca*Cf
- 86400*psiprime(1/3)^2*sqrt(3)*Cf^2
- 168*psiprime(1/3)*sqrt(3)*alp^5*Ca^2*pi^2
- 2268*psiprime(1/3)*sqrt(3)*alp^5*Ca^2
+ 1848*psiprime(1/3)*sqrt(3)*alp^4*Ca^2*pi^2
+ 10368*psiprime(1/3)*sqrt(3)*alp^4*Ca^2
+ 5376*psiprime(1/3)*sqrt(3)*alp^4*Ca*Cf*pi^2
+ 40176*psiprime(1/3)*sqrt(3)*alp^4*Ca*Cf
- 2352*psiprime(1/3)*sqrt(3)*alp^3*Ca^2*pi^2
+ 41634*psiprime(1/3)*sqrt(3)*alp^3*Ca^2
- 40320*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf*pi^2
- 171072*psiprime(1/3)*sqrt(3)*alp^3*Ca*Cf
- 43008*psiprime(1/3)*sqrt(3)*alp^3*Cf^2*pi^2
- 145152*psiprime(1/3)*sqrt(3)*alp^3*Cf^2
- 22512*psiprime(1/3)*sqrt(3)*alp^2*Ca^2*pi^2
- 166158*psiprime(1/3)*sqrt(3)*alp^2*Ca^2
+ 13440*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf*pi^2
- 286416*psiprime(1/3)*sqrt(3)*alp^2*Ca*Cf
+ 3456*psiprime(1/3)*sqrt(3)*alp^2*Ca*Nf*Tf
+ 172032*psiprime(1/3)*sqrt(3)*alp^2*Cf^2*pi^2
+ 974592*psiprime(1/3)*sqrt(3)*alp^2*Cf^2
+ 10200*psiprime(1/3)*sqrt(3)*alp*Ca^2*pi^2
- 42822*psiprime(1/3)*sqrt(3)*alp*Ca^2
+ 253824*psiprime(1/3)*sqrt(3)*alp*Ca*Cf*pi^2
+ 1845504*psiprime(1/3)*sqrt(3)*alp*Ca*Cf
- 127872*psiprime(1/3)*sqrt(3)*alp*Ca*Nf*Tf
- 167424*psiprime(1/3)*sqrt(3)*alp*Cf^2*pi^2
- 2078784*psiprime(1/3)*sqrt(3)*alp*Cf^2
+ 103680*psiprime(1/3)*sqrt(3)*alp*Cf*Nf*Tf
+ 126648*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
+ 45198*psiprime(1/3)*sqrt(3)*Ca^2
- 229248*psiprime(1/3)*sqrt(3)*Ca*Cf*pi^2
- 2008800*psiprime(1/3)*sqrt(3)*Ca*Cf
+ 435456*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 115200*psiprime(1/3)*sqrt(3)*Cf^2*pi^2
+ 1384128*psiprime(1/3)*sqrt(3)*Cf^2
- 103680*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
+ 216*psiprime3(1/3)*sqrt(3)*alp^3*Ca^2
- 216*psiprime3(1/3)*sqrt(3)*alp^3*Ca*Cf
- 2025*psiprime3(1/3)*sqrt(3)*alp^2*Ca^2
+ 432*psiprime3(1/3)*sqrt(3)*alp^2*Ca*Cf
- 3456*psiprime3(1/3)*sqrt(3)*alp^2*Cf^2
+ 1998*psiprime3(1/3)*sqrt(3)*alp*Ca^2
- 648*psiprime3(1/3)*sqrt(3)*alp*Ca*Cf
+ 864*psiprime3(1/3)*sqrt(3)*alp*Ca*Nf*Tf
+ 18144*psiprime3(1/3)*sqrt(3)*alp*Cf^2
+ 6399*psiprime3(1/3)*sqrt(3)*Ca^2
+ 3888*psiprime3(1/3)*sqrt(3)*Ca*Cf
- 2592*psiprime3(1/3)*sqrt(3)*Ca*Nf*Tf
- 23328*psiprime3(1/3)*sqrt(3)*Cf^2
+ 104976*sqrt(3)*ss2(pi/6)*alp^3*Ca^2
- 186624*sqrt(3)*ss2(pi/6)*alp^3*Ca*Cf
- 151632*sqrt(3)*ss2(pi/6)*alp^2*Ca^2
- 933120*sqrt(3)*ss2(pi/6)*alp^2*Ca*Cf
+ 746496*sqrt(3)*ss2(pi/6)*alp^2*Cf^2
- 1154736*sqrt(3)*ss2(pi/6)*alp*Ca^2
+ 6438528*sqrt(3)*ss2(pi/6)*alp*Ca*Cf
- 186624*sqrt(3)*ss2(pi/6)*alp*Ca*Nf*Tf
- 1866240*sqrt(3)*ss2(pi/6)*alp*Cf^2
+ 1994544*sqrt(3)*ss2(pi/6)*Ca^2
- 5878656*sqrt(3)*ss2(pi/6)*Ca*Cf
+ 559872*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
- 1119744*sqrt(3)*ss2(pi/6)*Cf^2
- 209952*sqrt(3)*ss2(pi/2)*alp^3*Ca^2
+ 373248*sqrt(3)*ss2(pi/2)*alp^3*Ca*Cf
+ 303264*sqrt(3)*ss2(pi/2)*alp^2*Ca^2
+ 1866240*sqrt(3)*ss2(pi/2)*alp^2*Ca*Cf
- 1492992*sqrt(3)*ss2(pi/2)*alp^2*Cf^2
+ 2309472*sqrt(3)*ss2(pi/2)*alp*Ca^2
- 12877056*sqrt(3)*ss2(pi/2)*alp*Ca*Cf
+ 373248*sqrt(3)*ss2(pi/2)*alp*Ca*Nf*Tf
+ 3732480*sqrt(3)*ss2(pi/2)*alp*Cf^2
- 3989088*sqrt(3)*ss2(pi/2)*Ca^2
+ 11757312*sqrt(3)*ss2(pi/2)*Ca*Cf
- 1119744*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 2239488*sqrt(3)*ss2(pi/2)*Cf^2
- 174960*sqrt(3)*ss3(pi/6)*alp^3*Ca^2
+ 311040*sqrt(3)*ss3(pi/6)*alp^3*Ca*Cf
+ 252720*sqrt(3)*ss3(pi/6)*alp^2*Ca^2
+ 1555200*sqrt(3)*ss3(pi/6)*alp^2*Ca*Cf
- 1244160*sqrt(3)*ss3(pi/6)*alp^2*Cf^2
+ 1924560*sqrt(3)*ss3(pi/6)*alp*Ca^2
- 10730880*sqrt(3)*ss3(pi/6)*alp*Ca*Cf
+ 311040*sqrt(3)*ss3(pi/6)*alp*Ca*Nf*Tf
+ 3110400*sqrt(3)*ss3(pi/6)*alp*Cf^2
- 3324240*sqrt(3)*ss3(pi/6)*Ca^2
+ 9797760*sqrt(3)*ss3(pi/6)*Ca*Cf
- 933120*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+ 1866240*sqrt(3)*ss3(pi/6)*Cf^2
+ 139968*sqrt(3)*ss3(pi/2)*alp^3*Ca^2
- 248832*sqrt(3)*ss3(pi/2)*alp^3*Ca*Cf
- 202176*sqrt(3)*ss3(pi/2)*alp^2*Ca^2
- 1244160*sqrt(3)*ss3(pi/2)*alp^2*Ca*Cf
+ 995328*sqrt(3)*ss3(pi/2)*alp^2*Cf^2
- 1539648*sqrt(3)*ss3(pi/2)*alp*Ca^2
+ 8584704*sqrt(3)*ss3(pi/2)*alp*Ca*Cf
- 248832*sqrt(3)*ss3(pi/2)*alp*Ca*Nf*Tf
- 2488320*sqrt(3)*ss3(pi/2)*alp*Cf^2
+ 2659392*sqrt(3)*ss3(pi/2)*Ca^2
- 7838208*sqrt(3)*ss3(pi/2)*Ca*Cf
+ 746496*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
- 1492992*sqrt(3)*ss3(pi/2)*Cf^2
+ 56*sqrt(3)*alp^5*Ca^2*pi^4
+ 1512*sqrt(3)*alp^5*Ca^2*pi^2
+ 10206*sqrt(3)*alp^5*Ca^2
- 616*sqrt(3)*alp^4*Ca^2*pi^4
- 6912*sqrt(3)*alp^4*Ca^2*pi^2
+ 1458*sqrt(3)*alp^4*Ca^2
- 1792*sqrt(3)*alp^4*Ca*Cf*pi^4
- 26784*sqrt(3)*alp^4*Ca*Cf*pi^2
- 69984*sqrt(3)*alp^4*Ca*Cf
+ 208*sqrt(3)*alp^3*Ca^2*pi^4
- 27756*sqrt(3)*alp^3*Ca^2*pi^2
- 1944*sqrt(3)*alp^3*Ca^2*scripth312
- 1944*sqrt(3)*alp^3*Ca^2*scripth432
+ 10206*sqrt(3)*alp^3*Ca^2*z3
- 194886*sqrt(3)*alp^3*Ca^2
+ 14016*sqrt(3)*alp^3*Ca*Cf*pi^4
+ 114048*sqrt(3)*alp^3*Ca*Cf*pi^2
+ 31104*sqrt(3)*alp^3*Ca*Cf*z3
+ 221616*sqrt(3)*alp^3*Ca*Cf
+ 14336*sqrt(3)*alp^3*Cf^2*pi^4
+ 96768*sqrt(3)*alp^3*Cf^2*pi^2
+ 163296*sqrt(3)*alp^3*Cf^2
+ 12904*sqrt(3)*alp^2*Ca^2*pi^4
+ 110772*sqrt(3)*alp^2*Ca^2*pi^2
+ 44712*sqrt(3)*alp^2*Ca^2*scripth312
+ 44712*sqrt(3)*alp^2*Ca^2*scripth432
+ 125874*sqrt(3)*alp^2*Ca^2*z3
+ 94284*sqrt(3)*alp^2*Ca^2
- 5632*sqrt(3)*alp^2*Ca*Cf*pi^4
+ 190944*sqrt(3)*alp^2*Ca*Cf*pi^2
- 31104*sqrt(3)*alp^2*Ca*Cf*scripth312
- 31104*sqrt(3)*alp^2*Ca*Cf*scripth432
- 77760*sqrt(3)*alp^2*Ca*Cf*z3
+ 478224*sqrt(3)*alp^2*Ca*Cf
- 2304*sqrt(3)*alp^2*Ca*Nf*pi^2*Tf
+ 23328*sqrt(3)*alp^2*Ca*Nf*Tf
- 48128*sqrt(3)*alp^2*Cf^2*pi^4
- 649728*sqrt(3)*alp^2*Cf^2*pi^2
+ 62208*sqrt(3)*alp^2*Cf^2*scripth312
+ 62208*sqrt(3)*alp^2*Cf^2*scripth432
+ 62208*sqrt(3)*alp^2*Cf^2*z3
- 1049760*sqrt(3)*alp^2*Cf^2
- 8728*sqrt(3)*alp*Ca^2*pi^4
+ 28548*sqrt(3)*alp*Ca^2*pi^2
- 62208*sqrt(3)*alp*Ca^2*scripth312
- 62208*sqrt(3)*alp*Ca^2*scripth432
- 214326*sqrt(3)*alp*Ca^2*z3
+ 202176*sqrt(3)*alp*Ca^2
- 82880*sqrt(3)*alp*Ca*Cf*pi^4
- 1230336*sqrt(3)*alp*Ca*Cf*pi^2
+ 93312*sqrt(3)*alp*Ca*Cf*scripth312
+ 93312*sqrt(3)*alp*Ca*Cf*scripth432
- 93312*sqrt(3)*alp*Ca*Cf*z3
- 1481328*sqrt(3)*alp*Ca*Cf
- 2304*sqrt(3)*alp*Ca*Nf*pi^4*Tf
+ 85248*sqrt(3)*alp*Ca*Nf*pi^2*Tf
+ 77760*sqrt(3)*alp*Ca*Nf*Tf*z3
+ 97200*sqrt(3)*alp*Ca*Nf*Tf
+ 7424*sqrt(3)*alp*Cf^2*pi^4
+ 1385856*sqrt(3)*alp*Cf^2*pi^2
- 217728*sqrt(3)*alp*Cf^2*scripth312
- 217728*sqrt(3)*alp*Cf^2*scripth432
- 622080*sqrt(3)*alp*Cf^2*z3
+ 2169504*sqrt(3)*alp*Cf^2
- 69120*sqrt(3)*alp*Cf*Nf*pi^2*Tf
- 279936*sqrt(3)*alp*Cf*Nf*Tf
- 59280*sqrt(3)*Ca^2*pi^4
- 30132*sqrt(3)*Ca^2*pi^2
- 163296*sqrt(3)*Ca^2*scripth312
- 163296*sqrt(3)*Ca^2*scripth432
+ 121014*sqrt(3)*Ca^2*z3
- 803358*sqrt(3)*Ca^2
+ 66048*sqrt(3)*Ca*Cf*pi^4
+ 1339200*sqrt(3)*Ca*Cf*pi^2
+ 139968*sqrt(3)*Ca*Cf*z3
+ 198288*sqrt(3)*Ca*Cf
+ 6912*sqrt(3)*Ca*Nf*pi^4*Tf
- 290304*sqrt(3)*Ca*Nf*pi^2*Tf
- 46656*sqrt(3)*Ca*Nf*Tf*z3
+ 820368*sqrt(3)*Ca*Nf*Tf
+ 23808*sqrt(3)*Cf^2*pi^4
- 922752*sqrt(3)*Cf^2*pi^2
+ 93312*sqrt(3)*Cf^2*scripth312
+ 93312*sqrt(3)*Cf^2*scripth432
+ 1306368*sqrt(3)*Cf^2*z3
- 1469664*sqrt(3)*Cf^2
+ 69120*sqrt(3)*Cf*Nf*pi^2*Tf
+ 793152*sqrt(3)*Cf*Nf*Tf
- 311040*sqrt(3)*Nf^2*Tf^2
- 783*alp^3*Ca^2*pi^3
+ 1392*alp^3*Ca*Cf*pi^3
+ 1131*alp^2*Ca^2*pi^3
+ 6960*alp^2*Ca*Cf*pi^3
- 5568*alp^2*Cf^2*pi^3
+ 8613*alp*Ca^2*pi^3
- 48024*alp*Ca*Cf*pi^3
+ 1392*alp*Ca*Nf*pi^3*Tf
+ 13920*alp*Cf^2*pi^3
- 14877*Ca^2*pi^3
+ 43848*Ca*Cf*pi^3
- 4176*Ca*Nf*pi^3*Tf
+ 8352*Cf^2*pi^3))/(93312*sqrt(3))*ap^3;

a_momq :=

a 

+ (6*psiprime(1/3)*al^2*Ca
- 24*psiprime(1/3)*al*Ca
- 96*psiprime(1/3)*al*Cf
- 78*psiprime(1/3)*Ca
+ 48*psiprime(1/3)*Cf
- 4*al^2*Ca*pi^2
- 27*al^2*Ca
+ 16*al*Ca*pi^2
+ 54*al*Ca
+ 64*al*Cf*pi^2
+ 216*al*Cf
+ 52*Ca*pi^2
+ 993*Ca
- 32*Cf*pi^2
- 432*Cf
- 240*Nf*Tf)/108*a^2

+ ( - 729*ln(3)^2*al^2*Ca^2*pi
+ 1296*ln(3)^2*al^2*Ca*Cf*pi
- 1134*ln(3)^2*al*Ca^2*pi
+ 10368*ln(3)^2*al*Ca*Cf*pi
- 5184*ln(3)^2*al*Cf^2*pi
+ 4617*ln(3)^2*Ca^2*pi
- 13608*ln(3)^2*Ca*Cf*pi
+ 1296*ln(3)^2*Ca*Nf*pi*Tf
- 2592*ln(3)^2*Cf^2*pi
+ 8748*ln(3)*al^2*Ca^2*pi
- 15552*ln(3)*al^2*Ca*Cf*pi
+ 13608*ln(3)*al*Ca^2*pi
- 124416*ln(3)*al*Ca*Cf*pi
+ 62208*ln(3)*al*Cf^2*pi
- 55404*ln(3)*Ca^2*pi
+ 163296*ln(3)*Ca*Cf*pi
- 15552*ln(3)*Ca*Nf*pi*Tf
+ 31104*ln(3)*Cf^2*pi
+ 18*psiprime(1/3)^2*sqrt(3)*al^4*Ca^2
- 144*psiprime(1/3)^2*sqrt(3)*al^3*Ca^2
- 576*psiprime(1/3)^2*sqrt(3)*al^3*Ca*Cf
- 180*psiprime(1/3)^2*sqrt(3)*al^2*Ca^2
+ 2592*psiprime(1/3)^2*sqrt(3)*al^2*Ca*Cf
+ 4608*psiprime(1/3)^2*sqrt(3)*al^2*Cf^2
+ 1872*psiprime(1/3)^2*sqrt(3)*al*Ca^2
+ 6336*psiprime(1/3)^2*sqrt(3)*al*Ca*Cf
- 4608*psiprime(1/3)^2*sqrt(3)*al*Cf^2
- 7326*psiprime(1/3)^2*sqrt(3)*Ca^2
+ 27360*psiprime(1/3)^2*sqrt(3)*Ca*Cf
- 19584*psiprime(1/3)^2*sqrt(3)*Cf^2
- 24*psiprime(1/3)*sqrt(3)*al^4*Ca^2*pi^2
- 324*psiprime(1/3)*sqrt(3)*al^4*Ca^2
+ 192*psiprime(1/3)*sqrt(3)*al^3*Ca^2*pi^2
+ 3564*psiprime(1/3)*sqrt(3)*al^3*Ca^2
+ 768*psiprime(1/3)*sqrt(3)*al^3*Ca*Cf*pi^2
+ 6480*psiprime(1/3)*sqrt(3)*al^3*Ca*Cf
+ 240*psiprime(1/3)*sqrt(3)*al^2*Ca^2*pi^2
+ 2754*psiprime(1/3)*sqrt(3)*al^2*Ca^2
- 3456*psiprime(1/3)*sqrt(3)*al^2*Ca*Cf*pi^2
- 6480*psiprime(1/3)*sqrt(3)*al^2*Ca*Cf
- 6144*psiprime(1/3)*sqrt(3)*al^2*Cf^2*pi^2
- 20736*psiprime(1/3)*sqrt(3)*al^2*Cf^2
- 2496*psiprime(1/3)*sqrt(3)*al*Ca^2*pi^2
- 84492*psiprime(1/3)*sqrt(3)*al*Ca^2
- 8448*psiprime(1/3)*sqrt(3)*al*Ca*Cf*pi^2
- 68832*psiprime(1/3)*sqrt(3)*al*Ca*Cf
+ 2880*psiprime(1/3)*sqrt(3)*al*Ca*Nf*Tf
+ 6144*psiprime(1/3)*sqrt(3)*al*Cf^2*pi^2
- 124416*psiprime(1/3)*sqrt(3)*al*Cf^2
+ 46080*psiprime(1/3)*sqrt(3)*al*Cf*Nf*Tf
+ 9768*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 350910*psiprime(1/3)*sqrt(3)*Ca^2
- 36480*psiprime(1/3)*sqrt(3)*Ca*Cf*pi^2
- 174816*psiprime(1/3)*sqrt(3)*Ca*Cf
+ 197568*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 26112*psiprime(1/3)*sqrt(3)*Cf^2*pi^2
+ 295488*psiprime(1/3)*sqrt(3)*Cf^2
- 66816*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
- 216*psiprime3(1/3)*sqrt(3)*al^2*Ca^2
+ 216*psiprime3(1/3)*sqrt(3)*al^2*Ca*Cf
+ 1377*psiprime3(1/3)*sqrt(3)*al*Ca^2
+ 216*psiprime3(1/3)*sqrt(3)*al*Ca*Cf
+ 3456*psiprime3(1/3)*sqrt(3)*al*Cf^2
+ 2133*psiprime3(1/3)*sqrt(3)*Ca^2
+ 1296*psiprime3(1/3)*sqrt(3)*Ca*Cf
- 864*psiprime3(1/3)*sqrt(3)*Ca*Nf*Tf
- 7776*psiprime3(1/3)*sqrt(3)*Cf^2
- 104976*sqrt(3)*ss2(pi/6)*al^2*Ca^2
+ 186624*sqrt(3)*ss2(pi/6)*al^2*Ca*Cf
- 163296*sqrt(3)*ss2(pi/6)*al*Ca^2
+ 1492992*sqrt(3)*ss2(pi/6)*al*Ca*Cf
- 746496*sqrt(3)*ss2(pi/6)*al*Cf^2
+ 664848*sqrt(3)*ss2(pi/6)*Ca^2
- 1959552*sqrt(3)*ss2(pi/6)*Ca*Cf
+ 186624*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
- 373248*sqrt(3)*ss2(pi/6)*Cf^2
+ 209952*sqrt(3)*ss2(pi/2)*al^2*Ca^2
- 373248*sqrt(3)*ss2(pi/2)*al^2*Ca*Cf
+ 326592*sqrt(3)*ss2(pi/2)*al*Ca^2
- 2985984*sqrt(3)*ss2(pi/2)*al*Ca*Cf
+ 1492992*sqrt(3)*ss2(pi/2)*al*Cf^2
- 1329696*sqrt(3)*ss2(pi/2)*Ca^2
+ 3919104*sqrt(3)*ss2(pi/2)*Ca*Cf
- 373248*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 746496*sqrt(3)*ss2(pi/2)*Cf^2
+ 174960*sqrt(3)*ss3(pi/6)*al^2*Ca^2
- 311040*sqrt(3)*ss3(pi/6)*al^2*Ca*Cf
+ 272160*sqrt(3)*ss3(pi/6)*al*Ca^2
- 2488320*sqrt(3)*ss3(pi/6)*al*Ca*Cf
+ 1244160*sqrt(3)*ss3(pi/6)*al*Cf^2
- 1108080*sqrt(3)*ss3(pi/6)*Ca^2
+ 3265920*sqrt(3)*ss3(pi/6)*Ca*Cf
- 311040*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+ 622080*sqrt(3)*ss3(pi/6)*Cf^2
- 139968*sqrt(3)*ss3(pi/2)*al^2*Ca^2
+ 248832*sqrt(3)*ss3(pi/2)*al^2*Ca*Cf
- 217728*sqrt(3)*ss3(pi/2)*al*Ca^2
+ 1990656*sqrt(3)*ss3(pi/2)*al*Ca*Cf
- 995328*sqrt(3)*ss3(pi/2)*al*Cf^2
+ 886464*sqrt(3)*ss3(pi/2)*Ca^2
- 2612736*sqrt(3)*ss3(pi/2)*Ca*Cf
+ 248832*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
- 497664*sqrt(3)*ss3(pi/2)*Cf^2
+ 8*sqrt(3)*al^4*Ca^2*pi^4
+ 216*sqrt(3)*al^4*Ca^2*pi^2
+ 1458*sqrt(3)*al^4*Ca^2
- 64*sqrt(3)*al^3*Ca^2*pi^4
- 2376*sqrt(3)*al^3*Ca^2*pi^2
- 7290*sqrt(3)*al^3*Ca^2
- 256*sqrt(3)*al^3*Ca*Cf*pi^4
- 4320*sqrt(3)*al^3*Ca*Cf*pi^2
- 11664*sqrt(3)*al^3*Ca*Cf
+ 496*sqrt(3)*al^2*Ca^2*pi^4
- 1836*sqrt(3)*al^2*Ca^2*pi^2
+ 1944*sqrt(3)*al^2*Ca^2*scripth312
+ 1944*sqrt(3)*al^2*Ca^2*scripth432
+ 7290*sqrt(3)*al^2*Ca^2*z3
- 41310*sqrt(3)*al^2*Ca^2
+ 576*sqrt(3)*al^2*Ca*Cf*pi^4
+ 4320*sqrt(3)*al^2*Ca*Cf*pi^2
- 31104*sqrt(3)*al^2*Ca*Cf*z3
+ 81648*sqrt(3)*al^2*Ca*Cf
+ 2048*sqrt(3)*al^2*Cf^2*pi^4
+ 13824*sqrt(3)*al^2*Cf^2*pi^2
+ 23328*sqrt(3)*al^2*Cf^2
- 2840*sqrt(3)*al*Ca^2*pi^4
+ 56328*sqrt(3)*al*Ca^2*pi^2
- 38880*sqrt(3)*al*Ca^2*scripth312
- 38880*sqrt(3)*al*Ca^2*scripth432
- 31104*sqrt(3)*al*Ca^2*z3
+ 138834*sqrt(3)*al*Ca^2
+ 2240*sqrt(3)*al*Ca*Cf*pi^4
+ 45888*sqrt(3)*al*Ca*Cf*pi^2
+ 31104*sqrt(3)*al*Ca*Cf*scripth312
+ 31104*sqrt(3)*al*Ca*Cf*scripth432
- 15552*sqrt(3)*al*Ca*Cf*z3
+ 545616*sqrt(3)*al*Ca*Cf
- 1920*sqrt(3)*al*Ca*Nf*pi^2*Tf
- 25920*sqrt(3)*al*Ca*Nf*Tf
- 11264*sqrt(3)*al*Cf^2*pi^4
+ 82944*sqrt(3)*al*Cf^2*pi^2
- 62208*sqrt(3)*al*Cf^2*scripth312
- 62208*sqrt(3)*al*Cf^2*scripth432
- 62208*sqrt(3)*al*Cf^2*z3
- 186624*sqrt(3)*al*Cf^2
- 30720*sqrt(3)*al*Cf*Nf*pi^2*Tf
- 103680*sqrt(3)*al*Cf*Nf*Tf
- 8944*sqrt(3)*Ca^2*pi^4
+ 233940*sqrt(3)*Ca^2*pi^2
- 54432*sqrt(3)*Ca^2*scripth312
- 54432*sqrt(3)*Ca^2*scripth432
- 164754*sqrt(3)*Ca^2*z3
+ 3278628*sqrt(3)*Ca^2
+ 8704*sqrt(3)*Ca*Cf*pi^4
+ 116544*sqrt(3)*Ca*Cf*pi^2
+ 46656*sqrt(3)*Ca*Cf*z3
- 1960848*sqrt(3)*Ca*Cf
+ 2304*sqrt(3)*Ca*Nf*pi^4*Tf
- 131712*sqrt(3)*Ca*Nf*pi^2*Tf
- 217728*sqrt(3)*Ca*Nf*Tf*z3
- 1549440*sqrt(3)*Ca*Nf*Tf
+ 12032*sqrt(3)*Cf^2*pi^4
- 196992*sqrt(3)*Cf^2*pi^2
+ 31104*sqrt(3)*Cf^2*scripth312
+ 31104*sqrt(3)*Cf^2*scripth432
+ 435456*sqrt(3)*Cf^2*z3
+ 256608*sqrt(3)*Cf^2
+ 44544*sqrt(3)*Cf*Nf*pi^2*Tf
+ 373248*sqrt(3)*Cf*Nf*Tf*z3
+ 80352*sqrt(3)*Cf*Nf*Tf
+ 115200*sqrt(3)*Nf^2*Tf^2
+ 783*al^2*Ca^2*pi^3
- 1392*al^2*Ca*Cf*pi^3
+ 1218*al*Ca^2*pi^3
- 11136*al*Ca*Cf*pi^3
+ 5568*al*Cf^2*pi^3
- 4959*Ca^2*pi^3
+ 14616*Ca*Cf*pi^3
- 1392*Ca*Nf*pi^3*Tf
+ 2784*Cf^2*pi^3)/(23328*sqrt(3))*a^3;

c_g_momq(a,al) :=

1 

+ ( - 6*psiprime(1/3)*al^2*Ca
+ 24*psiprime(1/3)*al*Ca
+ 96*psiprime(1/3)*al*Cf
+ 78*psiprime(1/3)*Ca
- 48*psiprime(1/3)*Cf
+ 4*al^2*Ca*pi^2
+ 27*al^2*Ca
- 16*al*Ca*pi^2
- 54*al*Ca
- 64*al*Cf*pi^2
- 216*al*Cf
- 52*Ca*pi^2
- 993*Ca
+ 32*Cf*pi^2
+ 432*Cf
+ 240*Nf*Tf)/216*a

+ (486*ln(3)^2*sqrt(3)*al^2*Ca^2*pi
- 864*ln(3)^2*sqrt(3)*al^2*Ca*Cf*pi
+ 756*ln(3)^2*sqrt(3)*al*Ca^2*pi
- 6912*ln(3)^2*sqrt(3)*al*Ca*Cf*pi
+ 3456*ln(3)^2*sqrt(3)*al*Cf^2*pi
- 3078*ln(3)^2*sqrt(3)*Ca^2*pi
+ 9072*ln(3)^2*sqrt(3)*Ca*Cf*pi
- 864*ln(3)^2*sqrt(3)*Ca*Nf*pi*Tf
+ 1728*ln(3)^2*sqrt(3)*Cf^2*pi
- 5832*ln(3)*sqrt(3)*al^2*Ca^2*pi
+ 10368*ln(3)*sqrt(3)*al^2*Ca*Cf*pi
- 9072*ln(3)*sqrt(3)*al*Ca^2*pi
+ 82944*ln(3)*sqrt(3)*al*Ca*Cf*pi
- 41472*ln(3)*sqrt(3)*al*Cf^2*pi
+ 36936*ln(3)*sqrt(3)*Ca^2*pi
- 108864*ln(3)*sqrt(3)*Ca*Cf*pi
+ 10368*ln(3)*sqrt(3)*Ca*Nf*pi*Tf
- 20736*ln(3)*sqrt(3)*Cf^2*pi
+ 72*psiprime(1/3)^2*al^4*Ca^2
- 576*psiprime(1/3)^2*al^3*Ca^2
- 2304*psiprime(1/3)^2*al^3*Ca*Cf
- 720*psiprime(1/3)^2*al^2*Ca^2
+ 10368*psiprime(1/3)^2*al^2*Ca*Cf
+ 18432*psiprime(1/3)^2*al^2*Cf^2
+ 7488*psiprime(1/3)^2*al*Ca^2
+ 25344*psiprime(1/3)^2*al*Ca*Cf
- 18432*psiprime(1/3)^2*al*Cf^2
+ 32904*psiprime(1/3)^2*Ca^2
- 77184*psiprime(1/3)^2*Ca*Cf
+ 46080*psiprime(1/3)^2*Cf^2
- 96*psiprime(1/3)*al^4*Ca^2*pi^2
- 324*psiprime(1/3)*al^4*Ca^2
+ 768*psiprime(1/3)*al^3*Ca^2*pi^2
- 1296*psiprime(1/3)*al^3*Ca^2
+ 3072*psiprime(1/3)*al^3*Ca*Cf*pi^2
+ 10368*psiprime(1/3)*al^3*Ca*Cf
+ 960*psiprime(1/3)*al^2*Ca^2*pi^2
+ 35100*psiprime(1/3)*al^2*Ca^2
- 13824*psiprime(1/3)*al^2*Ca*Cf*pi^2
- 72576*psiprime(1/3)*al^2*Ca*Cf
- 8640*psiprime(1/3)*al^2*Ca*Nf*Tf
- 24576*psiprime(1/3)*al^2*Cf^2*pi^2
- 82944*psiprime(1/3)*al^2*Cf^2
- 9984*psiprime(1/3)*al*Ca^2*pi^2
+ 720*psiprime(1/3)*al*Ca^2
- 33792*psiprime(1/3)*al*Ca*Cf*pi^2
- 457632*psiprime(1/3)*al*Ca*Cf
+ 28800*psiprime(1/3)*al*Ca*Nf*Tf
+ 24576*psiprime(1/3)*al*Cf^2*pi^2
+ 559872*psiprime(1/3)*al*Cf^2
+ 46080*psiprime(1/3)*al*Cf*Nf*Tf
- 43872*psiprime(1/3)*Ca^2*pi^2
+ 237096*psiprime(1/3)*Ca^2
+ 102912*psiprime(1/3)*Ca*Cf*pi^2
+ 837792*psiprime(1/3)*Ca*Cf
- 282816*psiprime(1/3)*Ca*Nf*Tf
- 61440*psiprime(1/3)*Cf^2*pi^2
- 715392*psiprime(1/3)*Cf^2
+ 64512*psiprime(1/3)*Cf*Nf*Tf
+ 432*psiprime3(1/3)*al^2*Ca^2
- 432*psiprime3(1/3)*al^2*Ca*Cf
- 2754*psiprime3(1/3)*al*Ca^2
- 432*psiprime3(1/3)*al*Ca*Cf
- 6912*psiprime3(1/3)*al*Cf^2
- 4266*psiprime3(1/3)*Ca^2
- 2592*psiprime3(1/3)*Ca*Cf
+ 1728*psiprime3(1/3)*Ca*Nf*Tf
+ 15552*psiprime3(1/3)*Cf^2
- 522*sqrt(3)*al^2*Ca^2*pi^3
+ 928*sqrt(3)*al^2*Ca*Cf*pi^3
- 812*sqrt(3)*al*Ca^2*pi^3
+ 7424*sqrt(3)*al*Ca*Cf*pi^3
- 3712*sqrt(3)*al*Cf^2*pi^3
+ 3306*sqrt(3)*Ca^2*pi^3
- 9744*sqrt(3)*Ca*Cf*pi^3
+ 928*sqrt(3)*Ca*Nf*pi^3*Tf
- 1856*sqrt(3)*Cf^2*pi^3
+ 209952*ss2(pi/6)*al^2*Ca^2
- 373248*ss2(pi/6)*al^2*Ca*Cf
+ 326592*ss2(pi/6)*al*Ca^2
- 2985984*ss2(pi/6)*al*Ca*Cf
+ 1492992*ss2(pi/6)*al*Cf^2
- 1329696*ss2(pi/6)*Ca^2
+ 3919104*ss2(pi/6)*Ca*Cf
- 373248*ss2(pi/6)*Ca*Nf*Tf
+ 746496*ss2(pi/6)*Cf^2
- 419904*ss2(pi/2)*al^2*Ca^2
+ 746496*ss2(pi/2)*al^2*Ca*Cf
- 653184*ss2(pi/2)*al*Ca^2
+ 5971968*ss2(pi/2)*al*Ca*Cf
- 2985984*ss2(pi/2)*al*Cf^2
+ 2659392*ss2(pi/2)*Ca^2
- 7838208*ss2(pi/2)*Ca*Cf
+ 746496*ss2(pi/2)*Ca*Nf*Tf
- 1492992*ss2(pi/2)*Cf^2
- 349920*ss3(pi/6)*al^2*Ca^2
+ 622080*ss3(pi/6)*al^2*Ca*Cf
- 544320*ss3(pi/6)*al*Ca^2
+ 4976640*ss3(pi/6)*al*Ca*Cf
- 2488320*ss3(pi/6)*al*Cf^2
+ 2216160*ss3(pi/6)*Ca^2
- 6531840*ss3(pi/6)*Ca*Cf
+ 622080*ss3(pi/6)*Ca*Nf*Tf
- 1244160*ss3(pi/6)*Cf^2
+ 279936*ss3(pi/2)*al^2*Ca^2
- 497664*ss3(pi/2)*al^2*Ca*Cf
+ 435456*ss3(pi/2)*al*Ca^2
- 3981312*ss3(pi/2)*al*Ca*Cf
+ 1990656*ss3(pi/2)*al*Cf^2
- 1772928*ss3(pi/2)*Ca^2
+ 5225472*ss3(pi/2)*Ca*Cf
- 497664*ss3(pi/2)*Ca*Nf*Tf
+ 995328*ss3(pi/2)*Cf^2
+ 32*al^4*Ca^2*pi^4
+ 216*al^4*Ca^2*pi^2
- 729*al^4*Ca^2
- 256*al^3*Ca^2*pi^4
+ 864*al^3*Ca^2*pi^2
+ 5832*al^3*Ca^2
- 1024*al^3*Ca*Cf*pi^4
- 6912*al^3*Ca*Cf*pi^2
- 11664*al^3*Ca*Cf
- 1472*al^2*Ca^2*pi^4
- 23400*al^2*Ca^2*pi^2
- 3888*al^2*Ca^2*scripth312
- 3888*al^2*Ca^2*scripth432
- 14580*al^2*Ca^2*z3
- 69498*al^2*Ca^2
+ 5760*al^2*Ca*Cf*pi^4
+ 48384*al^2*Ca*Cf*pi^2
+ 62208*al^2*Ca*Cf*z3
- 23328*al^2*Ca*Cf
+ 5760*al^2*Ca*Nf*pi^2*Tf
+ 38880*al^2*Ca*Nf*Tf
+ 8192*al^2*Cf^2*pi^4
+ 55296*al^2*Cf^2*pi^2
+ 93312*al^2*Cf^2
+ 10672*al*Ca^2*pi^4
- 480*al*Ca^2*pi^2
+ 77760*al*Ca^2*scripth312
+ 77760*al*Ca^2*scripth432
+ 62208*al*Ca^2*z3
+ 44064*al*Ca^2
+ 12416*al*Ca*Cf*pi^4
+ 305088*al*Ca*Cf*pi^2
- 62208*al*Ca*Cf*scripth312
- 62208*al*Ca*Cf*scripth432
+ 31104*al*Ca*Cf*z3
+ 55728*al*Ca*Cf
- 19200*al*Ca*Nf*pi^2*Tf
- 25920*al*Ca*Nf*Tf
+ 10240*al*Cf^2*pi^4
- 373248*al*Cf^2*pi^2
+ 124416*al*Cf^2*scripth312
+ 124416*al*Cf^2*scripth432
+ 124416*al*Cf^2*z3
- 186624*al*Cf^2
- 30720*al*Cf*Nf*pi^2*Tf
- 103680*al*Cf*Nf*Tf
+ 26000*Ca^2*pi^4
- 158064*Ca^2*pi^2
+ 108864*Ca^2*scripth312
+ 108864*Ca^2*scripth432
+ 329508*Ca^2*z3
- 3599109*Ca^2
- 27392*Ca*Cf*pi^4
- 558528*Ca*Cf*pi^2
- 93312*Ca*Cf*z3
+ 1347840*Ca*Cf
- 4608*Ca*Nf*pi^4*Tf
+ 188544*Ca*Nf*pi^2*Tf
+ 435456*Ca*Nf*Tf*z3
+ 1668960*Ca*Nf*Tf
- 20992*Cf^2*pi^4
+ 476928*Cf^2*pi^2
- 62208*Cf^2*scripth312
- 62208*Cf^2*scripth432
- 870912*Cf^2*z3
+ 46656*Cf^2
- 43008*Cf*Nf*pi^2*Tf
- 746496*Cf*Nf*Tf*z3
+ 461376*Cf*Nf*Tf
- 57600*Nf^2*Tf^2)/93312*a^2;

c_a_momq(a,al) :=

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 

+ (810*al^3*Ca^2 + 2430*al^2*Ca^2 + 5184*al*Ca^2*z3 + 2817*al*Ca^2 
- 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 - 20736*Ca*nf*Tf*z3 
- 69272*Ca*Nf*Tf + 41472*Cf*nf*Tf*z3 - 47520*Cf*nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2;

c_psi_momq(a,al) :=

1 + Ca*a 

+ (Ca*( - 36*al^2*Ca*z3 + 72*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 
+ 1943*Ca - 760*Nf*Tf))/192*a^2;

c_c_momq(a,al) :=

1 - al*Cf*a 

+ (Cf*( - 9*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2;


   sumgraphqqvms :=

       + a*Cf*Sigma_1 * (
          - 2
          + 8/27*al*pi^2
          + 2*al
          - 4/27*pi^2
          + 2/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       + a*Cf*Sigma_2 * (
          - 8/3
          + 8/27*al*pi^2
          + 4/3*al
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       + a*Cf*Sigma_3 * (
          - 4/3
          + 8/27*al*pi^2
          + 2/3*al
          - 4/9*psiprime(1/3)*al
          )

       + a*Cf*Sigma_4 * (
          - 4/3
          + 8/27*al*pi^2
          + 2/3*al
          - 4/9*psiprime(1/3)*al
          )

       + a*Cf*Sigma_5 * (
          - 8/3
          + 8/27*al*pi^2
          + 4/3*al
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       + a*Cf*Sigma_6 * (
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          )

       + a*Ca*Sigma_1 * (
          + 13/4
          + 2/27*al*pi^2
          - 1/54*al^2*pi^2
          - 1/4*al^2
          + 13/54*pi^2
          - 13/36*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          + 1/36*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_2 * (
          + 7/3
          - 2/3*al
          - 1/27*al^2*pi^2
          - 1/3*al^2
          + 5/27*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_3 * (
          + 5/3
          - 2/27*al*pi^2
          - 5/6*al
          - 1/6*al^2
          + 2/27*pi^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          )

       + a*Ca*Sigma_4 * (
          + 5/3
          - 2/27*al*pi^2
          - 5/6*al
          - 1/6*al^2
          + 2/27*pi^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          )

       + a*Ca*Sigma_5 * (
          + 7/3
          - 2/3*al
          - 1/27*al^2*pi^2
          - 1/3*al^2
          + 5/27*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*al^2
          )

       + a*Ca*Sigma_6 * (
          + 4/27*al*pi^2
          + 1/27*al^2*pi^2
          + 11/27*pi^2
          - 11/18*psiprime(1/3)
          - 2/9*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       + a^2*Cf*Ca*Sigma_1 * (
          - 179/9
          - 5/9*al*pi^2
          - 1/81*al*pi^4
          - 10/3*al*z3
          + 2/3*al*scripth312
          + 2/3*al*scripth432
          + 33/2*al
          - 5/54*al^2*pi^2
          - 1/81*al^2*pi^4
          - 2/3*al^2*z3
          + 19/8*al^2
          - 5/54*al^3*pi^2
          - 1/2*al^3
          + 938/243*pi^2
          + 2/9*pi^4
          - 2*z3
          - 42*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*al
          + 4*ss2(1/6*pi)*al^2
          + 84*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*al
          - 8*ss2(1/2*pi)*al^2
          + 70*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*al
          - 20/3*ss3(1/6*pi)*al^2
          - 56*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*al
          + 16/3*ss3(1/2*pi)*al^2
          - 469/81*psiprime(1/3)
          + 5/6*psiprime(1/3)*al
          + 5/36*psiprime(1/3)*al^2
          + 5/36*psiprime(1/3)*al^3
          - 8/9*psiprime(1/3)*pi^2
          + 2/3*psiprime(1/3)^2
          + 1/36*psiprime3(1/3)
          + 1/216*psiprime3(1/3)*al
          + 1/216*psiprime3(1/3)*al^2
          - 58/243/(sqrt(3))*al*pi^3
          - 29/972/(sqrt(3))*al^2*pi^3
          + 203/648/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*al*pi
          - 1/3/(sqrt(3))*ln(3)*al^2*pi
          + 7/2/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*al*pi
          + 1/36/(sqrt(3))*ln(3)^2*al^2*pi
          - 7/24/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_2 * (
          - 1085/27
          + 17/18*al*pi^2
          - 2/27*al*pi^4
          - 10/3*al*z3
          + 2/3*al*scripth312
          + 2/3*al*scripth432
          + 11*al
          - 1/27*al^2*pi^2
          - 1/3*al^2*z3
          + 4/3*al^2
          - 7/54*al^3*pi^2
          - 2/3*al^3
          + 193/243*pi^2
          + 10/81*pi^4
          - 11/3*z3
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*al
          + 2*ss2(1/6*pi)*al^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*al
          - 4*ss2(1/2*pi)*al^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*al
          - 10/3*ss3(1/6*pi)*al^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*al
          + 8/3*ss3(1/2*pi)*al^2
          - 193/162*psiprime(1/3)
          - 17/12*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          + 7/36*psiprime(1/3)*al^3
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 11/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*al
          - 145/972/(sqrt(3))*al*pi^3
          - 29/1944/(sqrt(3))*al^2*pi^3
          + 203/1944/(sqrt(3))*pi^3
          - 5/3/(sqrt(3))*ln(3)*al*pi
          - 1/6/(sqrt(3))*ln(3)*al^2*pi
          + 7/6/(sqrt(3))*ln(3)*pi
          + 5/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/72/(sqrt(3))*ln(3)^2*al^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_3 * (
          - 1085/54
          - 5/2*al*pi^2
          + 4/81*al*pi^4
          + 8/3*al*z3
          + 2/3*al*scripth312
          + 2/3*al*scripth432
          + 6*al
          - 10/27*al^2*pi^2
          - 2/81*al^2*pi^4
          - al^2*z3
          + 1/6*al^2
          - 1/18*al^3*pi^2
          - 1/3*al^3
          + 115/27*pi^2
          + 14/81*pi^4
          - 1/3*z3
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*al
          + 6*ss2(1/6*pi)*al^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*al
          - 12*ss2(1/2*pi)*al^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*al
          - 10*ss3(1/6*pi)*al^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*al
          + 8*ss3(1/2*pi)*al^2
          - 115/18*psiprime(1/3)
          + 15/4*psiprime(1/3)*al
          + 5/9*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*al
          + 1/108*psiprime3(1/3)*al^2
          - 319/972/(sqrt(3))*al*pi^3
          - 29/648/(sqrt(3))*al^2*pi^3
          + 493/1944/(sqrt(3))*pi^3
          - 11/3/(sqrt(3))*ln(3)*al*pi
          - 1/2/(sqrt(3))*ln(3)*al^2*pi
          + 17/6/(sqrt(3))*ln(3)*pi
          + 11/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/24/(sqrt(3))*ln(3)^2*al^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_4 * (
          - 1085/54
          - 5/2*al*pi^2
          + 4/81*al*pi^4
          + 8/3*al*z3
          + 2/3*al*scripth312
          + 2/3*al*scripth432
          + 6*al
          - 10/27*al^2*pi^2
          - 2/81*al^2*pi^4
          - al^2*z3
          + 1/6*al^2
          - 1/18*al^3*pi^2
          - 1/3*al^3
          + 115/27*pi^2
          + 14/81*pi^4
          - 1/3*z3
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*al
          + 6*ss2(1/6*pi)*al^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*al
          - 12*ss2(1/2*pi)*al^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*al
          - 10*ss3(1/6*pi)*al^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*al
          + 8*ss3(1/2*pi)*al^2
          - 115/18*psiprime(1/3)
          + 15/4*psiprime(1/3)*al
          + 5/9*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*al
          + 1/108*psiprime3(1/3)*al^2
          - 319/972/(sqrt(3))*al*pi^3
          - 29/648/(sqrt(3))*al^2*pi^3
          + 493/1944/(sqrt(3))*pi^3
          - 11/3/(sqrt(3))*ln(3)*al*pi
          - 1/2/(sqrt(3))*ln(3)*al^2*pi
          + 17/6/(sqrt(3))*ln(3)*pi
          + 11/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/24/(sqrt(3))*ln(3)^2*al^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_5 * (
          - 1085/27
          + 17/18*al*pi^2
          - 2/27*al*pi^4
          - 10/3*al*z3
          + 2/3*al*scripth312
          + 2/3*al*scripth432
          + 11*al
          - 1/27*al^2*pi^2
          - 1/3*al^2*z3
          + 4/3*al^2
          - 7/54*al^3*pi^2
          - 2/3*al^3
          + 193/243*pi^2
          + 10/81*pi^4
          - 11/3*z3
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*al
          + 2*ss2(1/6*pi)*al^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*al
          - 4*ss2(1/2*pi)*al^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*al
          - 10/3*ss3(1/6*pi)*al^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*al
          + 8/3*ss3(1/2*pi)*al^2
          - 193/162*psiprime(1/3)
          - 17/12*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          + 7/36*psiprime(1/3)*al^3
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 11/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*al
          - 145/972/(sqrt(3))*al*pi^3
          - 29/1944/(sqrt(3))*al^2*pi^3
          + 203/1944/(sqrt(3))*pi^3
          - 5/3/(sqrt(3))*ln(3)*al*pi
          - 1/6/(sqrt(3))*ln(3)*al^2*pi
          + 7/6/(sqrt(3))*ln(3)*pi
          + 5/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/72/(sqrt(3))*ln(3)^2*al^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Ca*Sigma_6 * (
          - 16/27*al*pi^2
          - 2/81*al*pi^4
          - 4/3*al*z3
          + 23/27*al^2*pi^2
          + 2/81*al^2*pi^4
          + 4/3*al^2*z3
          + 1/27*al^3*pi^2
          + 6784/243*pi^2
          + 80/81*pi^4
          + 76/3*z3
          - 260*ss2(1/6*pi)
          + 8*ss2(1/6*pi)*al
          - 8*ss2(1/6*pi)*al^2
          + 520*ss2(1/2*pi)
          - 16*ss2(1/2*pi)*al
          + 16*ss2(1/2*pi)*al^2
          + 1300/3*ss3(1/6*pi)
          - 40/3*ss3(1/6*pi)*al
          + 40/3*ss3(1/6*pi)*al^2
          - 1040/3*ss3(1/2*pi)
          + 32/3*ss3(1/2*pi)*al
          - 32/3*ss3(1/2*pi)*al^2
          - 3392/81*psiprime(1/3)
          + 8/9*psiprime(1/3)*al
          - 23/18*psiprime(1/3)*al^2
          - 1/18*psiprime(1/3)*al^3
          - 16/9*psiprime(1/3)*pi^2
          + 4/3*psiprime(1/3)^2
          - 4/27*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*al
          - 1/108*psiprime3(1/3)*al^2
          - 29/486/(sqrt(3))*al*pi^3
          + 29/486/(sqrt(3))*al^2*pi^3
          + 1885/972/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*al*pi
          + 2/3/(sqrt(3))*ln(3)*al^2*pi
          + 65/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*al*pi
          - 1/18/(sqrt(3))*ln(3)^2*al^2*pi
          - 65/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          + 53/18
          + 152/243*pi^2
          - 76/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          + 232/27
          + 304/243*pi^2
          - 152/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          + 116/27
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          + 116/27
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          + 232/27
          + 304/243*pi^2
          - 152/81*psiprime(1/3)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          + 208/243*pi^2
          - 104/81*psiprime(1/3)
          )

       + a^2*Cf^2*Sigma_1 * (
          + 23/8
          + 64/27*al*pi^2
          - 16/81*al*pi^4
          - 4/3*al*z3
          - 4/3*al*scripth312
          - 4/3*al*scripth432
          - 4*al
          + 8/27*al^2*pi^2
          + al^2
          - 122/27*pi^2
          + 20/81*pi^4
          + 28/3*z3
          + 2/3*scripth312
          + 2/3*scripth432
          - 8*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*al
          + 16*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*al
          + 40/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*al
          - 32/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*al
          + 61/9*psiprime(1/3)
          - 32/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          - 1/6*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*al
          + 29/243/(sqrt(3))*al*pi^3
          + 29/486/(sqrt(3))*pi^3
          + 4/3/(sqrt(3))*ln(3)*al*pi
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/9/(sqrt(3))*ln(3)^2*al*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_2 * (
          + 14/3
          + 20/27*al*pi^2
          - 16/81*al*pi^4
          - 4/3*al*scripth312
          - 4/3*al*scripth432
          - 16/3*al
          + 8/27*al^2*pi^2
          + 4/3*al^2
          - 88/27*pi^2
          + 128/243*pi^4
          + 16*z3
          + 4/3*scripth312
          + 4/3*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 44/9*psiprime(1/3)
          - 10/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 8/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*al
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_3 * (
          + 7/3
          + 4*al*pi^2
          - 16/81*al*pi^4
          - 8/3*al*z3
          - 4/3*al*scripth312
          - 4/3*al*scripth432
          - 8/3*al
          + 8/27*al^2*pi^2
          + 2/3*al^2
          - 52/9*pi^2
          - 8/243*pi^4
          + 8/3*z3
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*al
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*al
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*al
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*al
          + 26/3*psiprime(1/3)
          - 6*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*al
          + 58/243/(sqrt(3))*al*pi^3
          - 58/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*al*pi
          - 8/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*al*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_4 * (
          + 7/3
          + 4*al*pi^2
          - 16/81*al*pi^4
          - 8/3*al*z3
          - 4/3*al*scripth312
          - 4/3*al*scripth432
          - 8/3*al
          + 8/27*al^2*pi^2
          + 2/3*al^2
          - 52/9*pi^2
          - 8/243*pi^4
          + 8/3*z3
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*al
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*al
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*al
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*al
          + 26/3*psiprime(1/3)
          - 6*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*al
          + 58/243/(sqrt(3))*al*pi^3
          - 58/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*al*pi
          - 8/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*al*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_5 * (
          + 14/3
          + 20/27*al*pi^2
          - 16/81*al*pi^4
          - 4/3*al*scripth312
          - 4/3*al*scripth432
          - 16/3*al
          + 8/27*al^2*pi^2
          + 4/3*al^2
          - 88/27*pi^2
          + 128/243*pi^4
          + 16*z3
          + 4/3*scripth312
          + 4/3*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 44/9*psiprime(1/3)
          - 10/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 8/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*al
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Cf^2*Sigma_6 * (
          + 4/27*al^2*pi^2
          - 172/9*pi^2
          - 8/27*pi^4
          - 8*z3
          + 4/3*scripth312
          + 4/3*scripth432
          + 144*ss2(1/6*pi)
          - 288*ss2(1/2*pi)
          - 240*ss3(1/6*pi)
          + 192*ss3(1/2*pi)
          + 86/3*psiprime(1/3)
          - 2/9*psiprime(1/3)*al^2
          + 32/27*psiprime(1/3)*pi^2
          - 8/9*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          - 29/27/(sqrt(3))*pi^3
          - 12/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_1 * (
          - 101/8
          + 10/81*al*pi^2
          - 10/243*al^2*pi^2
          - 5/9*al^2
          - 556/243*pi^2
          + 4/81*pi^4
          - 2/3*z3
          + 4*ss2(1/6*pi)
          - 8*ss2(1/2*pi)
          - 20/3*ss3(1/6*pi)
          + 16/3*ss3(1/2*pi)
          + 278/81*psiprime(1/3)
          - 5/27*psiprime(1/3)*al
          + 5/81*psiprime(1/3)*al^2
          - 1/54*psiprime3(1/3)
          - 29/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_2 * (
          - 281/27
          + 14/81*al*pi^2
          + 2/9*al
          - 20/243*al^2*pi^2
          - 20/27*al^2
          - 346/243*pi^2
          + 8/81*pi^4
          + 4/3*z3
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 173/81*psiprime(1/3)
          - 7/27*psiprime(1/3)*al
          + 10/81*psiprime(1/3)*al^2
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_3 * (
          - 157/27
          + 2/27*al*pi^2
          - 2/9*al
          - 10/27*al^2
          - 610/243*pi^2
          - 8/3*z3
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 305/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_4 * (
          - 157/27
          + 2/27*al*pi^2
          - 2/9*al
          - 10/27*al^2
          - 610/243*pi^2
          - 8/3*z3
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 305/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_5 * (
          - 281/27
          + 14/81*al*pi^2
          + 2/9*al
          - 20/243*al^2*pi^2
          - 20/27*al^2
          - 346/243*pi^2
          + 8/81*pi^4
          + 4/3*z3
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 173/81*psiprime(1/3)
          - 7/27*psiprime(1/3)*al
          + 10/81*psiprime(1/3)*al^2
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca*Tf*Nf*Sigma_6 * (
          - 20/81*al*pi^2
          + 20/243*al^2*pi^2
          - 328/243*pi^2
          - 8/81*pi^4
          - 4/3*z3
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 164/81*psiprime(1/3)
          + 10/27*psiprime(1/3)*al
          - 10/81*psiprime(1/3)*al^2
          + 1/27*psiprime3(1/3)
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_1 * (
          + 2573/64
          + 419/648*al*pi^2
          - 17/216*al*pi^4
          - 5/3*al*z3
          - 5/6*al*scripth312
          - 5/6*al*scripth432
          + 155/192*al
          + 131/3888*al^2*pi^2
          + 1/81*al^2*pi^4
          + 5/32*al^2*z3
          + 1/24*al^2*scripth312
          + 1/24*al^2*scripth432
          - 49/72*al^2
          - 1/24*al^3*pi^2
          - 3/16*al^3
          + 1/216*al^4*pi^2
          + 1/16*al^4
          + 13931/3888*pi^2
          - 143/648*pi^4
          - 65/32*z3
          - 7/6*scripth312
          - 7/6*scripth432
          + 57/4*ss2(1/6*pi)
          - 7/2*ss2(1/6*pi)*al
          - 9/4*ss2(1/6*pi)*al^2
          - 57/2*ss2(1/2*pi)
          + 7*ss2(1/2*pi)*al
          + 9/2*ss2(1/2*pi)*al^2
          - 95/4*ss3(1/6*pi)
          + 35/6*ss3(1/6*pi)*al
          + 15/4*ss3(1/6*pi)*al^2
          + 19*ss3(1/2*pi)
          - 14/3*ss3(1/2*pi)*al
          - 3*ss3(1/2*pi)*al^2
          - 13931/2592*psiprime(1/3)
          - 419/432*psiprime(1/3)*al
          - 131/2592*psiprime(1/3)*al^2
          + 1/16*psiprime(1/3)*al^3
          - 1/144*psiprime(1/3)*al^4
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 79/1728*psiprime3(1/3)
          + 17/576*psiprime3(1/3)*al
          - 1/216*psiprime3(1/3)*al^2
          + 203/7776/(sqrt(3))*al*pi^3
          + 29/1728/(sqrt(3))*al^2*pi^3
          - 551/5184/(sqrt(3))*pi^3
          + 7/24/(sqrt(3))*ln(3)*al*pi
          + 3/16/(sqrt(3))*ln(3)*al^2*pi
          - 19/16/(sqrt(3))*ln(3)*pi
          - 7/288/(sqrt(3))*ln(3)^2*al*pi
          - 1/64/(sqrt(3))*ln(3)^2*al^2*pi
          + 19/192/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_2 * (
          + 7547/216
          - 7/81*al*pi^2
          - 1/54*al*pi^4
          + 5/12*al*z3
          - 5/8*al*scripth312
          - 5/8*al*scripth432
          - 257/72*al
          - 391/1944*al^2*pi^2
          + 1/72*al^2*pi^4
          - 1/48*al^2*z3
          + 1/12*al^2*scripth312
          + 1/12*al^2*scripth432
          - 209/108*al^2
          - 1/18*al^3*pi^2
          - 1/4*al^3
          + 1/108*al^4*pi^2
          + 1/12*al^4
          + 2629/1944*pi^2
          - 607/1944*pi^4
          - 191/48*z3
          - 5/8*scripth312
          - 5/8*scripth432
          + 175/4*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*al
          - 7/4*ss2(1/6*pi)*al^2
          - 175/2*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*al
          + 7/2*ss2(1/2*pi)*al^2
          - 875/12*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*al
          + 35/12*ss3(1/6*pi)*al^2
          + 175/3*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*al
          - 7/3*ss3(1/2*pi)*al^2
          - 2629/1296*psiprime(1/3)
          + 7/54*psiprime(1/3)*al
          + 391/1296*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          - 1/72*psiprime(1/3)*al^4
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 13/192*psiprime3(1/3)
          + 1/144*psiprime3(1/3)*al
          - 1/192*psiprime3(1/3)*al^2
          + 29/972/(sqrt(3))*al*pi^3
          + 203/15552/(sqrt(3))*al^2*pi^3
          - 5075/15552/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*al*pi
          + 7/48/(sqrt(3))*ln(3)*al^2*pi
          - 175/48/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*al*pi
          - 7/576/(sqrt(3))*ln(3)^2*al^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_3 * (
          + 2309/108
          + 5/27*al*pi^2
          - 1/36*al*pi^4
          - 2*al*z3
          - 5/12*al*scripth312
          - 5/12*al*scripth432
          - 107/36*al
          - 5/54*al^2*pi^2
          + 7/648*al^2*pi^4
          + 1/3*al^2*z3
          - 52/27*al^2
          - 1/36*al^3*pi^2
          - 1/8*al^3
          + 1/24*al^4
          + 3485/972*pi^2
          - 179/1944*pi^4
          + 11/3*z3
          - 7/12*scripth312
          - 7/12*scripth432
          - 25/4*ss2(1/6*pi)
          - 9*ss2(1/6*pi)*al
          - 11/4*ss2(1/6*pi)*al^2
          + 25/2*ss2(1/2*pi)
          + 18*ss2(1/2*pi)*al
          + 11/2*ss2(1/2*pi)*al^2
          + 125/12*ss3(1/6*pi)
          + 15*ss3(1/6*pi)*al
          + 55/12*ss3(1/6*pi)*al^2
          - 25/3*ss3(1/2*pi)
          - 12*ss3(1/2*pi)*al
          - 11/3*ss3(1/2*pi)*al^2
          - 3485/648*psiprime(1/3)
          - 5/18*psiprime(1/3)*al
          + 5/36*psiprime(1/3)*al^2
          + 1/24*psiprime(1/3)*al^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 17/1728*psiprime3(1/3)
          + 1/96*psiprime3(1/3)*al
          - 7/1728*psiprime3(1/3)*al^2
          + 29/432/(sqrt(3))*al*pi^3
          + 319/15552/(sqrt(3))*al^2*pi^3
          + 725/15552/(sqrt(3))*pi^3
          + 3/4/(sqrt(3))*ln(3)*al*pi
          + 11/48/(sqrt(3))*ln(3)*al^2*pi
          + 25/48/(sqrt(3))*ln(3)*pi
          - 1/16/(sqrt(3))*ln(3)^2*al*pi
          - 11/576/(sqrt(3))*ln(3)^2*al^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_4 * (
          + 2309/108
          + 5/27*al*pi^2
          - 1/36*al*pi^4
          - 2*al*z3
          - 5/12*al*scripth312
          - 5/12*al*scripth432
          - 107/36*al
          - 5/54*al^2*pi^2
          + 7/648*al^2*pi^4
          + 1/3*al^2*z3
          - 52/27*al^2
          - 1/36*al^3*pi^2
          - 1/8*al^3
          + 1/24*al^4
          + 3485/972*pi^2
          - 179/1944*pi^4
          + 11/3*z3
          - 7/12*scripth312
          - 7/12*scripth432
          - 25/4*ss2(1/6*pi)
          - 9*ss2(1/6*pi)*al
          - 11/4*ss2(1/6*pi)*al^2
          + 25/2*ss2(1/2*pi)
          + 18*ss2(1/2*pi)*al
          + 11/2*ss2(1/2*pi)*al^2
          + 125/12*ss3(1/6*pi)
          + 15*ss3(1/6*pi)*al
          + 55/12*ss3(1/6*pi)*al^2
          - 25/3*ss3(1/2*pi)
          - 12*ss3(1/2*pi)*al
          - 11/3*ss3(1/2*pi)*al^2
          - 3485/648*psiprime(1/3)
          - 5/18*psiprime(1/3)*al
          + 5/36*psiprime(1/3)*al^2
          + 1/24*psiprime(1/3)*al^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 17/1728*psiprime3(1/3)
          + 1/96*psiprime3(1/3)*al
          - 7/1728*psiprime3(1/3)*al^2
          + 29/432/(sqrt(3))*al*pi^3
          + 319/15552/(sqrt(3))*al^2*pi^3
          + 725/15552/(sqrt(3))*pi^3
          + 3/4/(sqrt(3))*ln(3)*al*pi
          + 11/48/(sqrt(3))*ln(3)*al^2*pi
          + 25/48/(sqrt(3))*ln(3)*pi
          - 1/16/(sqrt(3))*ln(3)^2*al*pi
          - 11/576/(sqrt(3))*ln(3)^2*al^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_5 * (
          + 7547/216
          - 7/81*al*pi^2
          - 1/54*al*pi^4
          + 5/12*al*z3
          - 5/8*al*scripth312
          - 5/8*al*scripth432
          - 257/72*al
          - 391/1944*al^2*pi^2
          + 1/72*al^2*pi^4
          - 1/48*al^2*z3
          + 1/12*al^2*scripth312
          + 1/12*al^2*scripth432
          - 209/108*al^2
          - 1/18*al^3*pi^2
          - 1/4*al^3
          + 1/108*al^4*pi^2
          + 1/12*al^4
          + 2629/1944*pi^2
          - 607/1944*pi^4
          - 191/48*z3
          - 5/8*scripth312
          - 5/8*scripth432
          + 175/4*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*al
          - 7/4*ss2(1/6*pi)*al^2
          - 175/2*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*al
          + 7/2*ss2(1/2*pi)*al^2
          - 875/12*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*al
          + 35/12*ss3(1/6*pi)*al^2
          + 175/3*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*al
          - 7/3*ss3(1/2*pi)*al^2
          - 2629/1296*psiprime(1/3)
          + 7/54*psiprime(1/3)*al
          + 391/1296*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          - 1/72*psiprime(1/3)*al^4
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 13/192*psiprime3(1/3)
          + 1/144*psiprime3(1/3)*al
          - 1/192*psiprime3(1/3)*al^2
          + 29/972/(sqrt(3))*al*pi^3
          + 203/15552/(sqrt(3))*al^2*pi^3
          - 5075/15552/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*al*pi
          + 7/48/(sqrt(3))*ln(3)*al^2*pi
          - 175/48/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*al*pi
          - 7/576/(sqrt(3))*ln(3)^2*al^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          )

       + a^2*Ca^2*Sigma_6 * (
          + 895/324*al*pi^2
          - 11/108*al*pi^4
          + 1/12*al*z3
          - 5/6*al*scripth312
          - 5/6*al*scripth432
          - 491/1944*al^2*pi^2
          - 2/81*al^2*pi^4
          - 7/16*al^2*z3
          - 1/12*al^2*scripth312
          - 1/12*al^2*scripth432
          + 1/108*al^3*pi^2
          - 1/108*al^4*pi^2
          - 14759/1944*pi^2
          - 133/324*pi^4
          - 201/16*z3
          - 3/2*scripth312
          - 3/2*scripth432
          + 171/2*ss2(1/6*pi)
          - 11*ss2(1/6*pi)*al
          + 9/2*ss2(1/6*pi)*al^2
          - 171*ss2(1/2*pi)
          + 22*ss2(1/2*pi)*al
          - 9*ss2(1/2*pi)*al^2
          - 285/2*ss3(1/6*pi)
          + 55/3*ss3(1/6*pi)*al
          - 15/2*ss3(1/6*pi)*al^2
          + 114*ss3(1/2*pi)
          - 44/3*ss3(1/2*pi)*al
          + 6*ss3(1/2*pi)*al^2
          + 14759/1296*psiprime(1/3)
          - 895/216*psiprime(1/3)*al
          + 491/1296*psiprime(1/3)*al^2
          - 1/72*psiprime(1/3)*al^3
          + 1/72*psiprime(1/3)*al^4
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 23/288*psiprime3(1/3)
          + 11/288*psiprime3(1/3)*al
          + 1/108*psiprime3(1/3)*al^2
          + 319/3888/(sqrt(3))*al*pi^3
          - 29/864/(sqrt(3))*al^2*pi^3
          - 551/864/(sqrt(3))*pi^3
          + 11/12/(sqrt(3))*ln(3)*al*pi
          - 3/8/(sqrt(3))*ln(3)*al^2*pi
          - 57/8/(sqrt(3))*ln(3)*pi
          - 11/144/(sqrt(3))*ln(3)^2*al*pi
          + 1/32/(sqrt(3))*ln(3)^2*al^2*pi
          + 19/32/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          + 1
          );


   sumgraphqqvmomq :=

       + ap*Cf*Sigma_2 * (
          - 8/3
          + 8/27*alp*pi^2
          + 4/3*alp
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alp
          )

       + ap*Cf*Sigma_3 * (
          - 4/3
          + 8/27*alp*pi^2
          + 2/3*alp
          - 4/9*psiprime(1/3)*alp
          )

       + ap*Cf*Sigma_4 * (
          - 4/3
          + 8/27*alp*pi^2
          + 2/3*alp
          - 4/9*psiprime(1/3)*alp
          )

       + ap*Cf*Sigma_5 * (
          - 8/3
          + 8/27*alp*pi^2
          + 4/3*alp
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*alp
          )

       + ap*Cf*Sigma_6 * (
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          )

       + ap*Ca*Sigma_2 * (
          + 7/3
          - 2/3*alp
          - 1/27*alp^2*pi^2
          - 1/3*alp^2
          + 5/27*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*alp^2
          )

       + ap*Ca*Sigma_3 * (
          + 5/3
          - 2/27*alp*pi^2
          - 5/6*alp
          - 1/6*alp^2
          + 2/27*pi^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*alp
          )

       + ap*Ca*Sigma_4 * (
          + 5/3
          - 2/27*alp*pi^2
          - 5/6*alp
          - 1/6*alp^2
          + 2/27*pi^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*alp
          )

       + ap*Ca*Sigma_5 * (
          + 7/3
          - 2/3*alp
          - 1/27*alp^2*pi^2
          - 1/3*alp^2
          + 5/27*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*alp^2
          )

       + ap*Ca*Sigma_6 * (
          + 4/27*alp*pi^2
          + 1/27*alp^2*pi^2
          + 11/27*pi^2
          - 11/18*psiprime(1/3)
          - 2/9*psiprime(1/3)*alp
          - 1/18*psiprime(1/3)*alp^2
          )

       + ap^2*Cf*Ca*Sigma_2 * (
          + 7
          - 95/18*alp*pi^2
          - 94/243*alp*pi^4
          - 10/3*alp*z3
          + 2/3*alp*scripth312
          + 2/3*alp*scripth432
          - 14*alp
          - 11/27*alp^2*pi^2
          - 8/81*alp^2*pi^4
          - 1/3*alp^2*z3
          + 2/3*alp^2
          + 11/18*alp^3*pi^2
          + 4/81*alp^3*pi^4
          + 5/3*alp^3
          + 77/9*pi^2
          + 34/81*pi^4
          - 11/3*z3
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*alp
          + 2*ss2(1/6*pi)*alp^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*alp
          - 4*ss2(1/2*pi)*alp^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*alp
          - 10/3*ss3(1/6*pi)*alp^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*alp
          + 8/3*ss3(1/2*pi)*alp^2
          - 77/6*psiprime(1/3)
          + 76/81*psiprime(1/3)*alp*pi^2
          + 95/12*psiprime(1/3)*alp
          + 8/27*psiprime(1/3)*alp^2*pi^2
          + 11/18*psiprime(1/3)*alp^2
          - 4/27*psiprime(1/3)*alp^3*pi^2
          - 11/12*psiprime(1/3)*alp^3
          - 56/27*psiprime(1/3)*pi^2
          + 14/9*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*alp
          - 2/9*psiprime(1/3)^2*alp^2
          + 1/9*psiprime(1/3)^2*alp^3
          + 11/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*alp
          - 145/972/(sqrt(3))*alp*pi^3
          - 29/1944/(sqrt(3))*alp^2*pi^3
          + 203/1944/(sqrt(3))*pi^3
          - 5/3/(sqrt(3))*ln(3)*alp*pi
          - 1/6/(sqrt(3))*ln(3)*alp^2*pi
          + 7/6/(sqrt(3))*ln(3)*pi
          + 5/36/(sqrt(3))*ln(3)^2*alp*pi
          + 1/72/(sqrt(3))*ln(3)^2*alp^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf*Ca*Sigma_3 * (
          + 13/2
          - 49/6*alp*pi^2
          - 64/243*alp*pi^4
          + 8/3*alp*z3
          + 2/3*alp*scripth312
          + 2/3*alp*scripth432
          - 23/2*alp
          + 10/27*alp^2*pi^2
          - 2/81*alp^2*pi^4
          - alp^2*z3
          + 11/6*alp^2
          + 19/54*alp^3*pi^2
          + 4/243*alp^3*pi^4
          + 5/6*alp^3
          + 173/27*pi^2
          + 50/243*pi^4
          - 1/3*z3
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*alp
          + 6*ss2(1/6*pi)*alp^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*alp
          - 12*ss2(1/2*pi)*alp^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*alp
          - 10*ss3(1/6*pi)*alp^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*alp
          + 8*ss3(1/2*pi)*alp^2
          - 173/18*psiprime(1/3)
          + 76/81*psiprime(1/3)*alp*pi^2
          + 49/4*psiprime(1/3)*alp
          - 5/9*psiprime(1/3)*alp^2
          - 4/81*psiprime(1/3)*alp^3*pi^2
          - 19/36*psiprime(1/3)*alp^3
          - 56/81*psiprime(1/3)*pi^2
          + 14/27*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*alp
          + 1/27*psiprime(1/3)^2*alp^3
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alp
          + 1/108*psiprime3(1/3)*alp^2
          - 319/972/(sqrt(3))*alp*pi^3
          - 29/648/(sqrt(3))*alp^2*pi^3
          + 493/1944/(sqrt(3))*pi^3
          - 11/3/(sqrt(3))*ln(3)*alp*pi
          - 1/2/(sqrt(3))*ln(3)*alp^2*pi
          + 17/6/(sqrt(3))*ln(3)*pi
          + 11/36/(sqrt(3))*ln(3)^2*alp*pi
          + 1/24/(sqrt(3))*ln(3)^2*alp^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf*Ca*Sigma_4 * (
          + 13/2
          - 49/6*alp*pi^2
          - 64/243*alp*pi^4
          + 8/3*alp*z3
          + 2/3*alp*scripth312
          + 2/3*alp*scripth432
          - 23/2*alp
          + 10/27*alp^2*pi^2
          - 2/81*alp^2*pi^4
          - alp^2*z3
          + 11/6*alp^2
          + 19/54*alp^3*pi^2
          + 4/243*alp^3*pi^4
          + 5/6*alp^3
          + 173/27*pi^2
          + 50/243*pi^4
          - 1/3*z3
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*alp
          + 6*ss2(1/6*pi)*alp^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*alp
          - 12*ss2(1/2*pi)*alp^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*alp
          - 10*ss3(1/6*pi)*alp^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*alp
          + 8*ss3(1/2*pi)*alp^2
          - 173/18*psiprime(1/3)
          + 76/81*psiprime(1/3)*alp*pi^2
          + 49/4*psiprime(1/3)*alp
          - 5/9*psiprime(1/3)*alp^2
          - 4/81*psiprime(1/3)*alp^3*pi^2
          - 19/36*psiprime(1/3)*alp^3
          - 56/81*psiprime(1/3)*pi^2
          + 14/27*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*alp
          + 1/27*psiprime(1/3)^2*alp^3
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alp
          + 1/108*psiprime3(1/3)*alp^2
          - 319/972/(sqrt(3))*alp*pi^3
          - 29/648/(sqrt(3))*alp^2*pi^3
          + 493/1944/(sqrt(3))*pi^3
          - 11/3/(sqrt(3))*ln(3)*alp*pi
          - 1/2/(sqrt(3))*ln(3)*alp^2*pi
          + 17/6/(sqrt(3))*ln(3)*pi
          + 11/36/(sqrt(3))*ln(3)^2*alp*pi
          + 1/24/(sqrt(3))*ln(3)^2*alp^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf*Ca*Sigma_5 * (
          + 7
          - 95/18*alp*pi^2
          - 94/243*alp*pi^4
          - 10/3*alp*z3
          + 2/3*alp*scripth312
          + 2/3*alp*scripth432
          - 14*alp
          - 11/27*alp^2*pi^2
          - 8/81*alp^2*pi^4
          - 1/3*alp^2*z3
          + 2/3*alp^2
          + 11/18*alp^3*pi^2
          + 4/81*alp^3*pi^4
          + 5/3*alp^3
          + 77/9*pi^2
          + 34/81*pi^4
          - 11/3*z3
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*alp
          + 2*ss2(1/6*pi)*alp^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*alp
          - 4*ss2(1/2*pi)*alp^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*alp
          - 10/3*ss3(1/6*pi)*alp^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*alp
          + 8/3*ss3(1/2*pi)*alp^2
          - 77/6*psiprime(1/3)
          + 76/81*psiprime(1/3)*alp*pi^2
          + 95/12*psiprime(1/3)*alp
          + 8/27*psiprime(1/3)*alp^2*pi^2
          + 11/18*psiprime(1/3)*alp^2
          - 4/27*psiprime(1/3)*alp^3*pi^2
          - 11/12*psiprime(1/3)*alp^3
          - 56/27*psiprime(1/3)*pi^2
          + 14/9*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*alp
          - 2/9*psiprime(1/3)^2*alp^2
          + 1/9*psiprime(1/3)^2*alp^3
          + 11/108*psiprime3(1/3)
          + 1/36*psiprime3(1/3)*alp
          - 145/972/(sqrt(3))*alp*pi^3
          - 29/1944/(sqrt(3))*alp^2*pi^3
          + 203/1944/(sqrt(3))*pi^3
          - 5/3/(sqrt(3))*ln(3)*alp*pi
          - 1/6/(sqrt(3))*ln(3)*alp^2*pi
          + 7/6/(sqrt(3))*ln(3)*pi
          + 5/36/(sqrt(3))*ln(3)^2*alp*pi
          + 1/72/(sqrt(3))*ln(3)^2*alp^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf*Ca*Sigma_6 * (
          - 32/27*alp*pi^2
          - 62/243*alp*pi^4
          - 4/3*alp*z3
          + 1/3*alp^2*pi^2
          - 26/243*alp^2*pi^4
          + 4/3*alp^2*z3
          - 1/9*alp^3*pi^2
          - 8/243*alp^3*pi^4
          + 2758/81*pi^2
          + 112/81*pi^4
          + 76/3*z3
          - 260*ss2(1/6*pi)
          + 8*ss2(1/6*pi)*alp
          - 8*ss2(1/6*pi)*alp^2
          + 520*ss2(1/2*pi)
          - 16*ss2(1/2*pi)*alp
          + 16*ss2(1/2*pi)*alp^2
          + 1300/3*ss3(1/6*pi)
          - 40/3*ss3(1/6*pi)*alp
          + 40/3*ss3(1/6*pi)*alp^2
          - 1040/3*ss3(1/2*pi)
          + 32/3*ss3(1/2*pi)*alp
          - 32/3*ss3(1/2*pi)*alp^2
          - 1379/27*psiprime(1/3)
          + 56/81*psiprime(1/3)*alp*pi^2
          + 16/9*psiprime(1/3)*alp
          + 32/81*psiprime(1/3)*alp^2*pi^2
          - 1/2*psiprime(1/3)*alp^2
          + 8/81*psiprime(1/3)*alp^3*pi^2
          + 1/6*psiprime(1/3)*alp^3
          - 80/27*psiprime(1/3)*pi^2
          + 20/9*psiprime(1/3)^2
          - 14/27*psiprime(1/3)^2*alp
          - 8/27*psiprime(1/3)^2*alp^2
          - 2/27*psiprime(1/3)^2*alp^3
          - 4/27*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*alp
          - 1/108*psiprime3(1/3)*alp^2
          - 29/486/(sqrt(3))*alp*pi^3
          + 29/486/(sqrt(3))*alp^2*pi^3
          + 1885/972/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*alp*pi
          + 2/3/(sqrt(3))*ln(3)*alp^2*pi
          + 65/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*alp*pi
          - 1/18/(sqrt(3))*ln(3)^2*alp^2*pi
          - 65/36/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf*Tf*Nf*Sigma_2 * (
          + 8/3
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_3 * (
          + 4/3
          )

       + ap^2*Cf*Tf*Nf*Sigma_4 * (
          + 4/3
          )

       + ap^2*Cf*Tf*Nf*Sigma_5 * (
          + 8/3
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          )

       + ap^2*Cf*Tf*Nf*Sigma_6 * (
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          )

       + ap^2*Cf^2*Sigma_2 * (
          - 34/3
          + 20/3*alp*pi^2
          + 16/81*alp*pi^4
          - 4/3*alp*scripth312
          - 4/3*alp*scripth432
          + 40/3*alp
          - 56/27*alp^2*pi^2
          - 64/243*alp^2*pi^4
          - 4*alp^2
          - 56/9*pi^2
          + 32/81*pi^4
          + 16*z3
          + 4/3*scripth312
          + 4/3*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 28/3*psiprime(1/3)
          - 32/27*psiprime(1/3)*alp*pi^2
          - 10*psiprime(1/3)*alp
          + 64/81*psiprime(1/3)*alp^2*pi^2
          + 28/9*psiprime(1/3)*alp^2
          + 32/27*psiprime(1/3)*pi^2
          - 8/9*psiprime(1/3)^2
          + 8/9*psiprime(1/3)^2*alp
          - 16/27*psiprime(1/3)^2*alp^2
          - 8/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*alp
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf^2*Sigma_3 * (
          - 17/3
          + 196/27*alp*pi^2
          - 16/243*alp*pi^4
          - 8/3*alp*z3
          - 4/3*alp*scripth312
          - 4/3*alp*scripth432
          + 20/3*alp
          - 40/27*alp^2*pi^2
          - 64/243*alp^2*pi^4
          - 2*alp^2
          - 172/27*pi^2
          - 8/243*pi^4
          + 8/3*z3
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alp
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alp
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alp
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alp
          + 86/9*psiprime(1/3)
          - 32/81*psiprime(1/3)*alp*pi^2
          - 98/9*psiprime(1/3)*alp
          + 64/81*psiprime(1/3)*alp^2*pi^2
          + 20/9*psiprime(1/3)*alp^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 8/27*psiprime(1/3)^2*alp
          - 16/27*psiprime(1/3)^2*alp^2
          - 1/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*alp
          + 58/243/(sqrt(3))*alp*pi^3
          - 58/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alp*pi
          - 8/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alp*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf^2*Sigma_4 * (
          - 17/3
          + 196/27*alp*pi^2
          - 16/243*alp*pi^4
          - 8/3*alp*z3
          - 4/3*alp*scripth312
          - 4/3*alp*scripth432
          + 20/3*alp
          - 40/27*alp^2*pi^2
          - 64/243*alp^2*pi^4
          - 2*alp^2
          - 172/27*pi^2
          - 8/243*pi^4
          + 8/3*z3
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alp
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alp
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alp
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alp
          + 86/9*psiprime(1/3)
          - 32/81*psiprime(1/3)*alp*pi^2
          - 98/9*psiprime(1/3)*alp
          + 64/81*psiprime(1/3)*alp^2*pi^2
          + 20/9*psiprime(1/3)*alp^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 8/27*psiprime(1/3)^2*alp
          - 16/27*psiprime(1/3)^2*alp^2
          - 1/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*alp
          + 58/243/(sqrt(3))*alp*pi^3
          - 58/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alp*pi
          - 8/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alp*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf^2*Sigma_5 * (
          - 34/3
          + 20/3*alp*pi^2
          + 16/81*alp*pi^4
          - 4/3*alp*scripth312
          - 4/3*alp*scripth432
          + 40/3*alp
          - 56/27*alp^2*pi^2
          - 64/243*alp^2*pi^4
          - 4*alp^2
          - 56/9*pi^2
          + 32/81*pi^4
          + 16*z3
          + 4/3*scripth312
          + 4/3*scripth432
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 28/3*psiprime(1/3)
          - 32/27*psiprime(1/3)*alp*pi^2
          - 10*psiprime(1/3)*alp
          + 64/81*psiprime(1/3)*alp^2*pi^2
          + 28/9*psiprime(1/3)*alp^2
          + 32/27*psiprime(1/3)*pi^2
          - 8/9*psiprime(1/3)^2
          + 8/9*psiprime(1/3)^2*alp
          - 16/27*psiprime(1/3)^2*alp^2
          - 8/27*psiprime3(1/3)
          + 2/27*psiprime3(1/3)*alp
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Cf^2*Sigma_6 * (
          + 32/27*alp*pi^2
          + 64/243*alp*pi^4
          + 4/27*alp^2*pi^2
          - 188/9*pi^2
          - 104/243*pi^4
          - 8*z3
          + 4/3*scripth312
          + 4/3*scripth432
          + 144*ss2(1/6*pi)
          - 288*ss2(1/2*pi)
          - 240*ss3(1/6*pi)
          + 192*ss3(1/2*pi)
          + 94/3*psiprime(1/3)
          - 64/81*psiprime(1/3)*alp*pi^2
          - 16/9*psiprime(1/3)*alp
          - 2/9*psiprime(1/3)*alp^2
          + 128/81*psiprime(1/3)*pi^2
          - 32/27*psiprime(1/3)^2
          + 16/27*psiprime(1/3)^2*alp
          - 1/27*psiprime3(1/3)
          - 29/27/(sqrt(3))*pi^3
          - 12/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_2 * (
          - 47/9
          + 14/81*alp*pi^2
          + 2/9*alp
          - 82/81*pi^2
          + 8/81*pi^4
          + 4/3*z3
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 41/27*psiprime(1/3)
          - 7/27*psiprime(1/3)*alp
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_3 * (
          - 19/9
          + 2/27*alp*pi^2
          - 2/9*alp
          - 190/81*pi^2
          - 8/3*z3
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 95/27*psiprime(1/3)
          - 1/9*psiprime(1/3)*alp
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_4 * (
          - 19/9
          + 2/27*alp*pi^2
          - 2/9*alp
          - 190/81*pi^2
          - 8/3*z3
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 95/27*psiprime(1/3)
          - 1/9*psiprime(1/3)*alp
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_5 * (
          - 47/9
          + 14/81*alp*pi^2
          + 2/9*alp
          - 82/81*pi^2
          + 8/81*pi^4
          + 4/3*z3
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 41/27*psiprime(1/3)
          - 7/27*psiprime(1/3)*alp
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca*Tf*Nf*Sigma_6 * (
          - 20/81*alp*pi^2
          - 4/9*pi^2
          - 8/81*pi^4
          - 4/3*z3
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 2/3*psiprime(1/3)
          + 10/27*psiprime(1/3)*alp
          + 1/27*psiprime3(1/3)
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_2 * (
          + 425/72
          - 35/162*alp*pi^2
          - 29/486*alp*pi^4
          + 5/12*alp*z3
          - 5/8*alp*scripth312
          - 5/8*alp*scripth432
          + 127/72*alp
          + 145/216*alp^2*pi^2
          + 11/216*alp^2*pi^4
          - 1/48*alp^2*z3
          + 1/12*alp^2*scripth312
          + 1/12*alp^2*scripth432
          + 19/12*alp^2
          - 1/27*alp^3*pi^2
          + 2/243*alp^3*pi^4
          - 11/12*alp^3
          - 5/108*alp^4*pi^2
          - 1/486*alp^4*pi^4
          - 1/4*alp^4
          - 1709/648*pi^2
          - 289/648*pi^4
          - 191/48*z3
          - 5/8*scripth312
          - 5/8*scripth432
          + 175/4*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alp
          - 7/4*ss2(1/6*pi)*alp^2
          - 175/2*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alp
          + 7/2*ss2(1/2*pi)*alp^2
          - 875/12*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alp
          + 35/12*ss3(1/6*pi)*alp^2
          + 175/3*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alp
          - 7/3*ss3(1/2*pi)*alp^2
          + 1709/432*psiprime(1/3)
          + 10/81*psiprime(1/3)*alp*pi^2
          + 35/108*psiprime(1/3)*alp
          - 1/9*psiprime(1/3)*alp^2*pi^2
          - 145/144*psiprime(1/3)*alp^2
          - 2/81*psiprime(1/3)*alp^3*pi^2
          + 1/18*psiprime(1/3)*alp^3
          + 1/162*psiprime(1/3)*alp^4*pi^2
          + 5/72*psiprime(1/3)*alp^4
          + 43/54*psiprime(1/3)*pi^2
          - 43/72*psiprime(1/3)^2
          - 5/54*psiprime(1/3)^2*alp
          + 1/12*psiprime(1/3)^2*alp^2
          + 1/54*psiprime(1/3)^2*alp^3
          - 1/216*psiprime(1/3)^2*alp^4
          + 13/192*psiprime3(1/3)
          + 1/144*psiprime3(1/3)*alp
          - 1/192*psiprime3(1/3)*alp^2
          + 29/972/(sqrt(3))*alp*pi^3
          + 203/15552/(sqrt(3))*alp^2*pi^3
          - 5075/15552/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alp*pi
          + 7/48/(sqrt(3))*ln(3)*alp^2*pi
          - 175/48/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alp*pi
          - 7/576/(sqrt(3))*ln(3)^2*alp^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_3 * (
          + 23/36
          + 119/108*alp*pi^2
          + 1/108*alp*pi^4
          - 2*alp*z3
          - 5/12*alp*scripth312
          - 5/12*alp*scripth432
          + 311/72*alp
          + 37/108*alp^2*pi^2
          + 61/1944*alp^2*pi^4
          + 1/3*alp^2*z3
          + 1/12*alp^2
          - 5/54*alp^3*pi^2
          - 1/243*alp^3*pi^4
          - 5/6*alp^3
          - 1/108*alp^4*pi^2
          - 1/8*alp^4
          + 473/324*pi^2
          - 283/1944*pi^4
          + 11/3*z3
          - 7/12*scripth312
          - 7/12*scripth432
          - 25/4*ss2(1/6*pi)
          - 9*ss2(1/6*pi)*alp
          - 11/4*ss2(1/6*pi)*alp^2
          + 25/2*ss2(1/2*pi)
          + 18*ss2(1/2*pi)*alp
          + 11/2*ss2(1/2*pi)*alp^2
          + 125/12*ss3(1/6*pi)
          + 15*ss3(1/6*pi)*alp
          + 55/12*ss3(1/6*pi)*alp^2
          - 25/3*ss3(1/2*pi)
          - 12*ss3(1/2*pi)*alp
          - 11/3*ss3(1/2*pi)*alp^2
          - 473/216*psiprime(1/3)
          - 1/9*psiprime(1/3)*alp*pi^2
          - 119/72*psiprime(1/3)*alp
          - 5/81*psiprime(1/3)*alp^2*pi^2
          - 37/72*psiprime(1/3)*alp^2
          + 1/81*psiprime(1/3)*alp^3*pi^2
          + 5/36*psiprime(1/3)*alp^3
          + 1/72*psiprime(1/3)*alp^4
          + 29/81*psiprime(1/3)*pi^2
          - 29/108*psiprime(1/3)^2
          + 1/12*psiprime(1/3)^2*alp
          + 5/108*psiprime(1/3)^2*alp^2
          - 1/108*psiprime(1/3)^2*alp^3
          + 17/1728*psiprime3(1/3)
          + 1/96*psiprime3(1/3)*alp
          - 7/1728*psiprime3(1/3)*alp^2
          + 29/432/(sqrt(3))*alp*pi^3
          + 319/15552/(sqrt(3))*alp^2*pi^3
          + 725/15552/(sqrt(3))*pi^3
          + 3/4/(sqrt(3))*ln(3)*alp*pi
          + 11/48/(sqrt(3))*ln(3)*alp^2*pi
          + 25/48/(sqrt(3))*ln(3)*pi
          - 1/16/(sqrt(3))*ln(3)^2*alp*pi
          - 11/576/(sqrt(3))*ln(3)^2*alp^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_4 * (
          + 23/36
          + 119/108*alp*pi^2
          + 1/108*alp*pi^4
          - 2*alp*z3
          - 5/12*alp*scripth312
          - 5/12*alp*scripth432
          + 311/72*alp
          + 37/108*alp^2*pi^2
          + 61/1944*alp^2*pi^4
          + 1/3*alp^2*z3
          + 1/12*alp^2
          - 5/54*alp^3*pi^2
          - 1/243*alp^3*pi^4
          - 5/6*alp^3
          - 1/108*alp^4*pi^2
          - 1/8*alp^4
          + 473/324*pi^2
          - 283/1944*pi^4
          + 11/3*z3
          - 7/12*scripth312
          - 7/12*scripth432
          - 25/4*ss2(1/6*pi)
          - 9*ss2(1/6*pi)*alp
          - 11/4*ss2(1/6*pi)*alp^2
          + 25/2*ss2(1/2*pi)
          + 18*ss2(1/2*pi)*alp
          + 11/2*ss2(1/2*pi)*alp^2
          + 125/12*ss3(1/6*pi)
          + 15*ss3(1/6*pi)*alp
          + 55/12*ss3(1/6*pi)*alp^2
          - 25/3*ss3(1/2*pi)
          - 12*ss3(1/2*pi)*alp
          - 11/3*ss3(1/2*pi)*alp^2
          - 473/216*psiprime(1/3)
          - 1/9*psiprime(1/3)*alp*pi^2
          - 119/72*psiprime(1/3)*alp
          - 5/81*psiprime(1/3)*alp^2*pi^2
          - 37/72*psiprime(1/3)*alp^2
          + 1/81*psiprime(1/3)*alp^3*pi^2
          + 5/36*psiprime(1/3)*alp^3
          + 1/72*psiprime(1/3)*alp^4
          + 29/81*psiprime(1/3)*pi^2
          - 29/108*psiprime(1/3)^2
          + 1/12*psiprime(1/3)^2*alp
          + 5/108*psiprime(1/3)^2*alp^2
          - 1/108*psiprime(1/3)^2*alp^3
          + 17/1728*psiprime3(1/3)
          + 1/96*psiprime3(1/3)*alp
          - 7/1728*psiprime3(1/3)*alp^2
          + 29/432/(sqrt(3))*alp*pi^3
          + 319/15552/(sqrt(3))*alp^2*pi^3
          + 725/15552/(sqrt(3))*pi^3
          + 3/4/(sqrt(3))*ln(3)*alp*pi
          + 11/48/(sqrt(3))*ln(3)*alp^2*pi
          + 25/48/(sqrt(3))*ln(3)*pi
          - 1/16/(sqrt(3))*ln(3)^2*alp*pi
          - 11/576/(sqrt(3))*ln(3)^2*alp^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_5 * (
          + 425/72
          - 35/162*alp*pi^2
          - 29/486*alp*pi^4
          + 5/12*alp*z3
          - 5/8*alp*scripth312
          - 5/8*alp*scripth432
          + 127/72*alp
          + 145/216*alp^2*pi^2
          + 11/216*alp^2*pi^4
          - 1/48*alp^2*z3
          + 1/12*alp^2*scripth312
          + 1/12*alp^2*scripth432
          + 19/12*alp^2
          - 1/27*alp^3*pi^2
          + 2/243*alp^3*pi^4
          - 11/12*alp^3
          - 5/108*alp^4*pi^2
          - 1/486*alp^4*pi^4
          - 1/4*alp^4
          - 1709/648*pi^2
          - 289/648*pi^4
          - 191/48*z3
          - 5/8*scripth312
          - 5/8*scripth432
          + 175/4*ss2(1/6*pi)
          - 4*ss2(1/6*pi)*alp
          - 7/4*ss2(1/6*pi)*alp^2
          - 175/2*ss2(1/2*pi)
          + 8*ss2(1/2*pi)*alp
          + 7/2*ss2(1/2*pi)*alp^2
          - 875/12*ss3(1/6*pi)
          + 20/3*ss3(1/6*pi)*alp
          + 35/12*ss3(1/6*pi)*alp^2
          + 175/3*ss3(1/2*pi)
          - 16/3*ss3(1/2*pi)*alp
          - 7/3*ss3(1/2*pi)*alp^2
          + 1709/432*psiprime(1/3)
          + 10/81*psiprime(1/3)*alp*pi^2
          + 35/108*psiprime(1/3)*alp
          - 1/9*psiprime(1/3)*alp^2*pi^2
          - 145/144*psiprime(1/3)*alp^2
          - 2/81*psiprime(1/3)*alp^3*pi^2
          + 1/18*psiprime(1/3)*alp^3
          + 1/162*psiprime(1/3)*alp^4*pi^2
          + 5/72*psiprime(1/3)*alp^4
          + 43/54*psiprime(1/3)*pi^2
          - 43/72*psiprime(1/3)^2
          - 5/54*psiprime(1/3)^2*alp
          + 1/12*psiprime(1/3)^2*alp^2
          + 1/54*psiprime(1/3)^2*alp^3
          - 1/216*psiprime(1/3)^2*alp^4
          + 13/192*psiprime3(1/3)
          + 1/144*psiprime3(1/3)*alp
          - 1/192*psiprime3(1/3)*alp^2
          + 29/972/(sqrt(3))*alp*pi^3
          + 203/15552/(sqrt(3))*alp^2*pi^3
          - 5075/15552/(sqrt(3))*pi^3
          + 1/3/(sqrt(3))*ln(3)*alp*pi
          + 7/48/(sqrt(3))*ln(3)*alp^2*pi
          - 175/48/(sqrt(3))*ln(3)*pi
          - 1/36/(sqrt(3))*ln(3)^2*alp*pi
          - 7/576/(sqrt(3))*ln(3)^2*alp^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          )

       + ap^2*Ca^2*Sigma_6 * (
          + 361/324*alp*pi^2
          - 97/324*alp*pi^4
          + 1/12*alp*z3
          - 5/6*alp*scripth312
          - 5/6*alp*scripth432
          - 67/216*alp^2*pi^2
          - 5/81*alp^2*pi^4
          - 7/16*alp^2*z3
          - 1/12*alp^2*scripth312
          - 1/12*alp^2*scripth432
          + 5/36*alp^3*pi^2
          + 1/36*alp^4*pi^2
          + 1/486*alp^4*pi^4
          - 2735/216*pi^2
          - 685/972*pi^4
          - 201/16*z3
          - 3/2*scripth312
          - 3/2*scripth432
          + 171/2*ss2(1/6*pi)
          - 11*ss2(1/6*pi)*alp
          + 9/2*ss2(1/6*pi)*alp^2
          - 171*ss2(1/2*pi)
          + 22*ss2(1/2*pi)*alp
          - 9*ss2(1/2*pi)*alp^2
          - 285/2*ss3(1/6*pi)
          + 55/3*ss3(1/6*pi)*alp
          - 15/2*ss3(1/6*pi)*alp^2
          + 114*ss3(1/2*pi)
          - 44/3*ss3(1/2*pi)*alp
          + 6*ss3(1/2*pi)*alp^2
          + 2735/144*psiprime(1/3)
          + 16/27*psiprime(1/3)*alp*pi^2
          - 361/216*psiprime(1/3)*alp
          + 1/9*psiprime(1/3)*alp^2*pi^2
          + 67/144*psiprime(1/3)*alp^2
          - 5/24*psiprime(1/3)*alp^3
          - 1/162*psiprime(1/3)*alp^4*pi^2
          - 1/24*psiprime(1/3)*alp^4
          + 239/162*psiprime(1/3)*pi^2
          - 239/216*psiprime(1/3)^2
          - 4/9*psiprime(1/3)^2*alp
          - 1/12*psiprime(1/3)^2*alp^2
          + 1/216*psiprime(1/3)^2*alp^4
          + 23/288*psiprime3(1/3)
          + 11/288*psiprime3(1/3)*alp
          + 1/108*psiprime3(1/3)*alp^2
          + 319/3888/(sqrt(3))*alp*pi^3
          - 29/864/(sqrt(3))*alp^2*pi^3
          - 551/864/(sqrt(3))*pi^3
          + 11/12/(sqrt(3))*ln(3)*alp*pi
          - 3/8/(sqrt(3))*ln(3)*alp^2*pi
          - 57/8/(sqrt(3))*ln(3)*pi
          - 11/144/(sqrt(3))*ln(3)^2*alp*pi
          + 1/32/(sqrt(3))*ln(3)^2*alp^2*pi
          + 19/32/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          + 1
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


